Analytic Light Curves in Reflected Light: Phase Curves, Occultations, and Non-Lambertian Scattering for Spherical Planets and Moons

We derive efficient, closed form, differentiable, and numerically stable solutions for the flux measured from a spherical planet or moon seen in reflected light, either in or out of occultation. Our expressions apply to the computation of scattered light phase curves of exoplanets, secondary eclipse light curves in the optical, or future measurements of planet-moon and planet-planet occultations, as well as to photometry of solar system bodies. We derive our solutions for Lambertian bodies illuminated by a point source, but extend them to model illumination sources of finite angular size and rough surfaces with phase-dependent scattering. Our algorithm is implemented in Python within the open-source starry mapping framework and is designed with efficient gradient-based inference in mind. The algorithm is 4-5 orders of magnitude faster than direct numerical evaluation methods and about 10 orders of magnitude more precise. We show how the techniques developed here may one day lead to the construction of two-dimensional maps of terrestrial planet surfaces, potentially enabling the detection of continents and oceans on exoplanets in the habitable zone.

==> figures/.ipynb_checkpoints/Tmp-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pre-computing some matrices... Done.\n",
      "Pre-computing some matrices... Done.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Computing Doppler matrix... Done.\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\r",
      "  0%|          | 0/94 [00:00<?, ?it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Running bi-linear solver...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 16%|█▌        | 15/94 [00:21<02:01,  1.54s/it]"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m-------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                       Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-71842641208f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     21\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     22\u001b[0m \u001b[0;31m# Solve!\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 23\u001b[0;31m \u001b[0mloss\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcho_y1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcho_s\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdop\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msolve\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mniter\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mniter\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mT\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdlogT\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdlogT\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m~/src/paparazzi/paparazzi/doppler.py\u001b[0m in \u001b[0;36msolve\u001b[0;34m(self, y1, s, baseline, y1_guess, s_guess, baseline_guess, niter, T, dlogT, optimizer, dcf, quiet, **kwargs)\u001b[0m\n\u001b[1;32m    948\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    949\u001b[0m                         \u001b[0;31m# Compute `y1` using the previous baseline\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 950\u001b[0;31m                         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcompute_y1\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mT_arr\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbaseline\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbaseline\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    951\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    952\u001b[0m                         \u001b[0;31m# Compute `s` using the current `y1`\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/src/paparazzi/paparazzi/doppler.py\u001b[0m in \u001b[0;36mcompute_y1\u001b[0;34m(self, T, baseline)\u001b[0m\n\u001b[1;32m    726\u001b[0m         \u001b[0;31m# Get the design matrix\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    727\u001b[0m         \u001b[0mV\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msparse_block_diag\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mn\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mN\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 728\u001b[0;31m         \u001b[0mA_\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mD\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mV\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtodense\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    729\u001b[0m         \u001b[0mA0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mA\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mA_\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mA_\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    730\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/anaconda3/lib/python3.7/site-packages/scipy/sparse/base.py\u001b[0m in \u001b[0;36mdot\u001b[0;34m(self, other)\u001b[0m\n\u001b[1;32m    362\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    363\u001b[0m         \"\"\"\n\u001b[0;32m--> 364\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0mother\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    365\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    366\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mpower\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mn\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/anaconda3/lib/python3.7/site-packages/scipy/sparse/base.py\u001b[0m in \u001b[0;36m__mul__\u001b[0;34m(self, other)\u001b[0m\n\u001b[1;32m    480\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mother\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    481\u001b[0m                 \u001b[0;32mraise\u001b[0m \u001b[0mValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'dimension mismatch'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 482\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_mul_sparse_matrix\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mother\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    483\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    484\u001b[0m         \u001b[0;31m# If it's a list or whatever, treat it like a matrix\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/anaconda3/lib/python3.7/site-packages/scipy/sparse/compressed.py\u001b[0m in \u001b[0;36m_mul_sparse_matrix\u001b[0;34m(self, other)\u001b[0m\n\u001b[1;32m    502\u001b[0m            \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0masarray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mother\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindptr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0midx_dtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    503\u001b[0m            \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0masarray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mother\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindices\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0midx_dtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 504\u001b[0;31m            indptr)\n\u001b[0m\u001b[1;32m    505\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    506\u001b[0m         \u001b[0mnnz\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mindptr\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "import paparazzi as pp\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "import starry\n",
    "import subprocess\n",
    "from scipy.linalg import cho_solve\n",
    "import theano.sparse as ts\n",
    "\n",
    "np.random.seed(13)\n",
    "\n",
    "# Let's plot the high SNR case for the paper\n",
    "ferr = 1e-4\n",
    "T = 5000.0\n",
    "niter = 3000\n",
    "lr = 2.5e-5\n",
    "dlogT = -0.04\n",
    "\n",
    "# Generate data\n",
    "dop = pp.Doppler(ydeg=15, u=[0.5, 0.25])\n",
    "dop.generate_data(ferr=ferr)\n",
    "\n",
    "# Reset all coefficients\n",
    "dop.y1 = None\n",
    "dop.s = None\n",
    "\n",
    "# Solve!\n",
    "loss, cho_y1, cho_s = dop.solve(niter=niter, lr=lr, T=T, dlogT=dlogT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_results(\n",
    "    doppler,\n",
    "    loss=[],\n",
    "    cho_y1=None,\n",
    "    cho_s=None,\n",
    "    res=300,\n",
    "):\n",
    "    \"\"\"\n",
    "    Plot the results of the Doppler imaging problem for the SPOT star.\n",
    "\n",
    "    \"\"\"\n",
    "    # Get the values we'll need for plotting\n",
    "    ydeg = doppler.ydeg\n",
    "    udeg = doppler._udeg\n",
    "    u = np.array(doppler.u)\n",
    "    theta = np.array(doppler.theta)\n",
    "    y1_true = np.array(doppler.y1_true)\n",
    "    s_true = np.array(doppler.s_true)\n",
    "    s_deconv = np.array(doppler.s_deconv)\n",
    "    baseline_true = np.array(doppler.baseline_true)\n",
    "    y1 = np.array(doppler.y1)\n",
    "    s = np.array(doppler.s)\n",
    "    baseline = np.array(doppler.baseline().reshape(-1))\n",
    "    model = np.array(doppler.model())\n",
    "    F = np.array(doppler.F)\n",
    "    lnlam = np.array(doppler.lnlam)\n",
    "    lnlam_padded = np.array(doppler.lnlam_padded)\n",
    "    M = np.array(doppler.M)\n",
    "    inc = doppler.inc\n",
    "\n",
    "    # Render the true map\n",
    "    map = starry.Map(ydeg=ydeg, udeg=udeg)\n",
    "    map.inc = inc\n",
    "    map[1:, :] = y1_true\n",
    "    if udeg > 0:\n",
    "        map[1:] = u\n",
    "    if nframes is None:\n",
    "        nframes = len(theta)\n",
    "        theta_img = np.array(theta)\n",
    "    else:\n",
    "        theta_img = np.linspace(-180, 180, nframes + 1)[:-1]\n",
    "    if render_movies:\n",
    "        map.show(theta=np.linspace(-180, 180, 50), mp4=\"%s_true.mp4\" % name)\n",
    "        files.append(\"true.mp4\")\n",
    "    img_true_rect = (\n",
    "        map.render(projection=\"rect\", res=res).eval().reshape(res, res)\n",
    "    )\n",
    "\n",
    "    # Render the inferred map\n",
    "    map[1:, :] = y1\n",
    "    img = map.render(theta=theta_img).eval()\n",
    "    img_rect = map.render(projection=\"rect\", res=res).eval().reshape(res, res)\n",
    "\n",
    "    # Render the pixelwise uncertainties\n",
    "    if cho_y1 is not None:\n",
    "\n",
    "        # Compute the polynomial transform matrix\n",
    "        xyz = map.ops.compute_rect_grid(res)\n",
    "        P = map.ops.pT(xyz[0], xyz[1], xyz[2])[:, : doppler.N]\n",
    "\n",
    "        # Transform it to Ylm & evaluate it\n",
    "        P = ts.dot(P, map.ops.A1).eval()\n",
    "\n",
    "        # Discard Y_{0, 0}, whose variance is zero\n",
    "        P = P[:, 1:]\n",
    "\n",
    "        # NOTE: This is the slow way of computing sigma\n",
    "        # CPT = cho_solve(cho_y1, P.T)\n",
    "        # cov = np.dot(P, CPT)\n",
    "        # sig = np.sqrt(np.diag(cov))\n",
    "\n",
    "        # This is the streamlined version\n",
    "        U = np.triu(cho_y1[0])\n",
    "        A = np.linalg.solve(U.T, P.T)\n",
    "        img_sig_rect = np.sqrt(np.sum(A ** 2, axis=0)).reshape(res, res)\n",
    "\n",
    "        # This is how I'd compute the *prior* uncertainty on the pixels\n",
    "        nsamp = 1000\n",
    "        prior_std = np.std(\n",
    "            [\n",
    "                np.dot(\n",
    "                    P[0],\n",
    "                    doppler.y1_sig * np.random.randn(doppler.N - 1)\n",
    "                    + doppler.y1_mu,\n",
    "                )\n",
    "                for i in range(nsamp)\n",
    "            ]\n",
    "        )\n",
    "\n",
    "    # Normalize to the maximum for plotting\n",
    "    vmax = np.nanmax(img_true_rect)\n",
    "    img_rect /= vmax\n",
    "    img_true_rect /= vmax\n",
    "    if cho_y1 is not None:\n",
    "        img_sig_rect /= vmax\n",
    "        prior_std /= vmax\n",
    "\n",
    "    # Plot the maps side by side\n",
    "    if cho_y1 is not None:\n",
    "        fig, ax = plt.subplots(3, figsize=(10, 13))\n",
    "        fig.subplots_adjust(hspace=0.3)\n",
    "    else:\n",
    "        fig, ax = plt.subplots(2, figsize=(10, 8))\n",
    "    im = ax[0].imshow(\n",
    "        img_true_rect,\n",
    "        origin=\"lower\",\n",
    "        extent=(-180, 180, -90, 90),\n",
    "        cmap=\"plasma\",\n",
    "        vmin=0,\n",
    "        vmax=1,\n",
    "    )\n",
    "    divider = make_axes_locatable(ax[0])\n",
    "    cax = divider.append_axes(\"right\", size=\"4%\", pad=0.25)\n",
    "    plt.colorbar(im, cax=cax, format=\"%.2f\")\n",
    "    im = ax[1].imshow(\n",
    "        img_rect,\n",
    "        origin=\"lower\",\n",
    "        extent=(-180, 180, -90, 90),\n",
    "        cmap=\"plasma\",\n",
    "        vmin=0,\n",
    "        vmax=1,\n",
    "    )\n",
    "    divider = make_axes_locatable(ax[1])\n",
    "    cax = divider.append_axes(\"right\", size=\"4%\", pad=0.25)\n",
    "    plt.colorbar(im, cax=cax, format=\"%.2f\")\n",
    "    ax[0].annotate(\n",
    "        \"true\",\n",
    "        xy=(0, 0),\n",
    "        xytext=(7, 7),\n",
    "        xycoords=\"axes fraction\",\n",
    "        textcoords=\"offset points\",\n",
    "        ha=\"left\",\n",
    "        va=\"bottom\",\n",
    "        fontsize=26,\n",
    "        color=\"k\",\n",
    "        zorder=101,\n",
    "    )\n",
    "    ax[1].annotate(\n",
    "        \"inferred\",\n",
    "        xy=(0, 0),\n",
    "        xytext=(7, 7),\n",
    "        xycoords=\"axes fraction\",\n",
    "        textcoords=\"offset points\",\n",
    "        ha=\"left\",\n",
    "        va=\"bottom\",\n",
    "        fontsize=26,\n",
    "        color=\"k\",\n",
    "        zorder=101,\n",
    "    )\n",
    "    if cho_y1 is not None:\n",
    "        im = ax[2].imshow(\n",
    "            img_sig_rect,\n",
    "            origin=\"lower\",\n",
    "            extent=(-180, 180, -90, 90),\n",
    "            cmap=\"plasma\",\n",
    "            vmin=0,\n",
    "            vmax=prior_std,\n",
    "        )\n",
    "        ticks = np.linspace(0, prior_std, 5)\n",
    "        ticklabels = [\"%.2f\" % t for t in ticks]\n",
    "        ticklabels[-1] = r\"$\\sigma_\\mathrm{prior}$\"\n",
    "        divider = make_axes_locatable(ax[2])\n",
    "        cax = divider.append_axes(\"right\", size=\"4%\", pad=0.25)\n",
    "        cb = plt.colorbar(im, cax=cax, format=\"%.2f\", ticks=ticks)\n",
    "        cb.ax.set_yticklabels(ticklabels)\n",
    "        ax[2].annotate(\n",
    "            \"uncertainty\",\n",
    "            xy=(0, 0),\n",
    "            xytext=(7, 7),\n",
    "            xycoords=\"axes fraction\",\n",
    "            textcoords=\"offset points\",\n",
    "            ha=\"left\",\n",
    "            va=\"bottom\",\n",
    "            fontsize=26,\n",
    "            color=\"k\",\n",
    "            zorder=101,\n",
    "        )\n",
    "    for axis in ax:\n",
    "        latlines = np.linspace(-90, 90, 7)[1:-1]\n",
    "        lonlines = np.linspace(-180, 180, 13)\n",
    "        for lat in latlines:\n",
    "            axis.axhline(lat, color=\"k\", lw=0.5, alpha=0.5, zorder=100)\n",
    "        for lon in lonlines:\n",
    "            axis.axvline(lon, color=\"k\", lw=0.5, alpha=0.5, zorder=100)\n",
    "        axis.set_xticks(lonlines)\n",
    "        axis.set_yticks(latlines)\n",
    "        axis.set_xlabel(\"Longitude [deg]\", fontsize=20)\n",
    "        axis.set_ylabel(\"Latitude [deg]\", fontsize=20)\n",
    "        for tick in (\n",
    "            axis.xaxis.get_major_ticks() + axis.yaxis.get_major_ticks()\n",
    "        ):\n",
    "            tick.label.set_fontsize(16)\n",
    "    fig.savefig(\"spot_image.pdf\", bbox_inches=\"tight\")\n",
    "    plt.close()\n",
    "\n",
    "    # Plot the rest frame spectrum\n",
    "    fig, ax = plt.subplots(1, figsize=(6, 3))\n",
    "    ax.plot(lnlam_padded, s_true.reshape(-1), \"C0-\", label=\"true\")\n",
    "    if s_deconv is not None:\n",
    "        ax.plot(\n",
    "            lnlam_padded,\n",
    "            s_deconv.reshape(-1),\n",
    "            \"C1--\",\n",
    "            lw=1,\n",
    "            alpha=0.5,\n",
    "            label=\"guess\",\n",
    "        )\n",
    "    ax.plot(lnlam_padded, s.reshape(-1), \"C1-\", label=\"inferred\")\n",
    "    if cho_s is not None:\n",
    "        cov_s = cho_solve(cho_s, np.eye(doppler.Kp))\n",
    "        sig_s = np.sqrt(np.diag(cov_s))\n",
    "        ax.fill_between(\n",
    "            lnlam_padded, s - sig_s, s + sig_s, color=\"C1\", alpha=0.5\n",
    "        )\n",
    "    ax.axvspan(lnlam_padded[0], lnlam[0], color=\"k\", alpha=0.3)\n",
    "    ax.axvspan(lnlam[-1], lnlam_padded[-1], color=\"k\", alpha=0.3)\n",
    "    ax.set_xlim(lnlam_padded[0], lnlam_padded[-1])\n",
    "    ax.set_xlabel(r\"$\\ln\\left(\\lambda/\\lambda_\\mathrm{r}\\right)$\")\n",
    "    ax.set_ylabel(r\"Normalized intensity\")\n",
    "    ax.legend(loc=\"lower left\", fontsize=16, framealpha=0.975)\n",
    "    fig.savefig(\"spot_spectrum.pdf\", bbox_inches=\"tight\")\n",
    "    plt.close()\n",
    "\n",
    "plot_results(dop, loss=loss, cho_y1=cho_y1, cho_s=cho_s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%run ../proofs/notebook_setup.py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"Europa-Io occultation from the PHEMU campaign.\"\"\"\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from astropy.time import Time\n",
    "import astropy.units as u\n",
    "from astropy.timeseries import TimeSeries\n",
    "from astroquery.jplhorizons import Horizons\n",
    "import os\n",
    "import starry\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "\n",
    "\n",
    "def get_body_ephemeris(times, body_id=\"501\", step=\"1m\"):\n",
    "\n",
    "    start = times.isot[0]\n",
    "\n",
    "    # Because Horizons time range doesn't include the endpoint\n",
    "    # we need to add some extra time\n",
    "    if step[-1] == \"m\":\n",
    "        padding = 2 * float(step[:-1]) / (60 * 24)\n",
    "    elif step[-1] == \"h\":\n",
    "        padding = 2 * float(step[:-1]) / 24\n",
    "    elif step[-1] == \"d\":\n",
    "        padding = 2 * float(step[:-1])\n",
    "    else:\n",
    "        raise ValueError(\n",
    "            \"Unrecognized JPL Horizons step size. Use '1m' or '1h' for example.\"\n",
    "        )\n",
    "    end = Time(times.mjd[-1] + padding, format=\"mjd\").isot\n",
    "\n",
    "    # Query JPL Horizons\n",
    "    epochs = {\"start\": start, \"stop\": end, \"step\": step}\n",
    "    obj = Horizons(id=body_id, epochs=epochs, id_type=\"id\")\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "    times_jpl = Time(eph[\"datetime_jd\"], format=\"jd\")\n",
    "\n",
    "    # Store all data in a TimeSeries object\n",
    "    data = TimeSeries(time=times)\n",
    "    data[\"RA\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"RA\"]) * eph[\"RA\"].unit\n",
    "    data[\"DEC\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"DEC\"]) * eph[\"DEC\"].unit\n",
    "    data[\"ang_width\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"ang_width\"]) * eph[\"ang_width\"].unit\n",
    "    )\n",
    "    data[\"phase_angle\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"alpha_true\"]) * eph[\"alpha_true\"].unit\n",
    "    )\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "\n",
    "    # Boolean flags for occultations/eclipses\n",
    "    occ_sunlight = eph[\"sat_vis\"] == \"O\"\n",
    "    umbra = eph[\"sat_vis\"] == \"u\"\n",
    "    occ_umbra = eph[\"sat_vis\"] == \"U\"\n",
    "    partial = eph[\"sat_vis\"] == \"p\"\n",
    "    occ_partial = eph[\"sat_vis\"] == \"P\"\n",
    "    occulted = np.any([occ_umbra, occ_sunlight], axis=0)\n",
    "\n",
    "    data[\"ecl_par\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, partial), dtype=bool,\n",
    "    )\n",
    "    data[\"ecl_tot\"] = np.array(np.interp(times.mjd, times_jpl.mjd, umbra), dtype=bool,)\n",
    "    data[\"occ_umbra\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_umbra), dtype=bool,\n",
    "    )\n",
    "    data[\"occ_sun\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_sunlight), dtype=bool,\n",
    "    )\n",
    "\n",
    "    # Helper functions for dealing with angles and discontinuities\n",
    "    subtract_angles = lambda x, y: np.fmod((x - y) + np.pi * 3, 2 * np.pi) - np.pi\n",
    "\n",
    "    def interpolate_angle(x, xp, yp):\n",
    "        \"\"\"\n",
    "        Interpolate an angular quantity on domain [-pi, pi) and avoid \n",
    "        discountinuities.\n",
    "\n",
    "        \"\"\"\n",
    "        cosy = np.interp(x, xp, np.cos(yp))\n",
    "        siny = np.interp(x, xp, np.sin(yp))\n",
    "\n",
    "        return np.arctan2(siny, cosy)\n",
    "\n",
    "    # Inclination of the starry map = 90 - latitude of the central point of\n",
    "    # the observed disc\n",
    "    data[\"inc\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, np.pi / 2 * u.rad - eph[\"PDObsLat\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Rotational phase of the starry map is the observer longitude\n",
    "    data[\"theta\"] = (\n",
    "        interpolate_angle(\n",
    "            times.mjd, times_jpl.mjd, eph[\"PDObsLon\"].to(u.rad) - np.pi * u.rad,\n",
    "        ).to(u.deg)\n",
    "    ) + 180 * u.deg\n",
    "\n",
    "    # Obliquity of the starry map is the CCW angle from the celestial\n",
    "    # NP to the NP of the target body\n",
    "    data[\"obl\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, eph[\"NPole_ang\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Compute the location of the subsolar point relative to the central\n",
    "    # point of the disc\n",
    "    lon_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLon\"].to(u.rad)), np.array(eph[\"PDObsLon\"].to(u.rad)),\n",
    "    )\n",
    "    lon_subsolar = 2 * np.pi - lon_subsolar  # positive lon. is to the east\n",
    "\n",
    "    lat_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLat\"].to(u.rad)), np.array(eph[\"PDObsLat\"].to(u.rad)),\n",
    "    )\n",
    "\n",
    "    # Location of the subsolar point in cartesian Starry coordinates\n",
    "    xs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.sin(lon_subsolar)\n",
    "    ys = np.array(eph[\"r\"]) * np.sin(lat_subsolar)\n",
    "    zs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.cos(lon_subsolar)\n",
    "\n",
    "    data[\"xs\"] = np.interp(times.mjd, times_jpl.mjd, xs) * u.AU\n",
    "    data[\"ys\"] = np.interp(times.mjd, times_jpl.mjd, ys) * u.AU\n",
    "    data[\"zs\"] = np.interp(times.mjd, times_jpl.mjd, zs) * u.AU\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "def get_phemu_data(file=\"data/G20091204_2o1_JHS_0.txt\"):\n",
    "    y, m, d = file[6:10], file[10:12], file[12:14]\n",
    "    date_mjd = Time(f\"{y}-{m}-{d}\", format=\"isot\", scale=\"utc\").to_value(\"mjd\")\n",
    "    data = np.genfromtxt(file)\n",
    "    times_mjd = date_mjd + data[:, 0] / (60 * 24)\n",
    "    time, flux, phemu_model = np.vstack([times_mjd, data[:, 1], data[:, 2]])\n",
    "    return Time(time, format=\"mjd\"), flux, phemu_model\n",
    "\n",
    "\n",
    "def get_starry_args(time):\n",
    "    # Ephemeris\n",
    "    eph_io = get_body_ephemeris(time, step=\"1m\")\n",
    "    eph_europa = get_body_ephemeris(time, body_id=\"502\", step=\"1m\",)\n",
    "\n",
    "    # Get occultation parameters\n",
    "    obl = np.mean(eph_io[\"obl\"].value)\n",
    "    inc = np.mean(eph_io[\"inc\"].value)\n",
    "    theta = np.mean(eph_io[\"theta\"].value)\n",
    "    ro = np.mean((eph_europa[\"ang_width\"] / eph_io[\"ang_width\"]).value)\n",
    "    rel_ra = (eph_europa[\"RA\"] - eph_io[\"RA\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    rel_dec = (eph_europa[\"DEC\"] - eph_io[\"DEC\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    xo = -rel_ra.value\n",
    "    yo = rel_dec.value\n",
    "    xs = np.mean(eph_io[\"xs\"].value)\n",
    "    ys = np.mean(eph_io[\"ys\"].value)\n",
    "    zs = np.mean(eph_io[\"zs\"].value)\n",
    "\n",
    "    return inc, obl, xo, yo, dict(theta=theta, ro=ro, xs=xs, ys=ys, zs=zs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Grab the PHEMU light curve\n",
    "time, flux, phemu_model = get_phemu_data()\n",
    "\n",
    "# A very rough estimate of the errorbars\n",
    "ferr = 0.02\n",
    "\n",
    "# Get geometrical parameters\n",
    "inc, obl, xo0, yo0, kwargs = get_starry_args(time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import exoplanet\n",
    "import pymc3 as pm\n",
    "import theano.tensor as tt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pre-computing some matrices... Done.\n"
     ]
    }
   ],
   "source": [
    "with pm.Model() as model:\n",
    "\n",
    "    # Instantiate a starry map & get geometrical parameters\n",
    "    map = starry.Map(ydeg=15, reflected=True)\n",
    "    map.inc = inc\n",
    "    map.obl = obl\n",
    "\n",
    "    # Load the Galileo SSI / Voyager composite\n",
    "    # https://astrogeology.usgs.gov/search/map/Io/\n",
    "    # Voyager-Galileo/Io_GalileoSSI-Voyager_Global_Mosaic_1km\n",
    "    map.load(\"data/io_mosaic.jpg\")\n",
    "\n",
    "    # Free parameters\n",
    "    dx = pm.Uniform(\"dx\", lower=-0.5, upper=0.5, testval=0.0649)\n",
    "    dy = pm.Uniform(\"dy\", lower=-0.5, upper=0.5, testval=0.0175)\n",
    "    amp = pm.Uniform(\"amp\", lower=1.0, upper=100.0, testval=41.965)\n",
    "    europa_amp = pm.Uniform(\"europa_amp\", lower=0.3, upper=0.7, testval=0.4709)\n",
    "    roughness = pm.Uniform(\"roughness\", lower=0.0, upper=180.0, testval=89.0)\n",
    "\n",
    "    # Compute the flux model\n",
    "    map.roughness = roughness\n",
    "    flux_model = europa_amp + amp * map.flux(\n",
    "        xo=tt.as_tensor_variable(xo0) + dx, yo=tt.as_tensor_variable(yo0) + dy, **kwargs\n",
    "    )\n",
    "\n",
    "    # Track some values for plotting later\n",
    "    pm.Deterministic(\"flux_model\", flux_model)\n",
    "\n",
    "    # Save our initial guess\n",
    "    flux_model_guess = exoplanet.eval_in_model(flux_model)\n",
    "\n",
    "    # The likelihood function\n",
    "    pm.Normal(\"obs\", mu=flux_model, sd=ferr, observed=flux)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "optimizing logp for variables: [roughness, europa_amp, amp, dy, dx]\n",
      "100it [00:27,  3.58it/s, logp=1.202347e+03]\n",
      "message: Desired error not necessarily achieved due to precision loss.\n",
      "logp: 1200.6794705427928 -> 1202.3472095313637\n"
     ]
    }
   ],
   "source": [
    "with model:\n",
    "    map_soln = exoplanet.optimize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAB+4AAAL6CAYAAAAYDX8FAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAewgAAHsIBbtB1PgAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzde3xcV333+++MpNGM7pI1utgjy06U2ImtxkBMC7ROkyc9VCmhUELbpCVK4eQ59Gnpix5ECTmlT18U0jQV0MspdTEldkKNOaQtxKkn4dbGKVCSYFyCYpvEiWWPJGvGtmRJ1oxG0sz5w5GQ5NFc95699+jz/iuKrfHas9fsWev3+621XMlkMikAAAAAAAAAAAAAAGAJt9UNAAAAAAAAAAAAAABgLSNxDwAAAAAAAAAAAACAhUjcAwAAAAAAAAAAAABgIRL3AAAAAAAAAAAAAABYiMQ9AAAAAAAAAAAAAAAWInEPAAAAAAAAAAAAAICFSNwDAAAAAAAAAAAAAGAhEvcAAAAAAAAAAAAAAFiIxD0AAAAAAAAAAAAAABYicQ8AAAAAAAAAAAAAgIVI3AMAAAAAAAAAAAAAYCES9wAAAAAAAAAAAAAAWIjEPQAAAAAAAAAAAAAAFiJxDwAAAAAAAAAAAACAhUjcAwAAAAAAAAAAAABgIRL3AAAAAAAAAAAAAABYqNzqBqD0xGIxvfDCC5Ikv9+v8nK6GQAAAAAAAAAAAIDSMDc3p0gkIknq7u6W1+st+DXJqMJwL7zwgt74xjda3QwAAAAAAAAAAAAAMNWzzz6rnTt3Fvw6bJUPAAAAAAAAAAAAAICFWHEPw/n9/sX/fvbZZ9Xe3m5hawAAAAAAAAAAAADAOCMjI4s7kC/NjRaCxD0Mt/RM+/b2dgUCAQtbAwAAAAAAAAAAAADmWJobLQRb5QMAAAAAAAAAAAAAYCES9wAAAAAAAAAAAAAAWIjEPQAAAAAAAAAAAAAAFiJxDwAAAAAAAAAAAACAhUjcAwAAAAAAAAAAAABgIRL3AAAAAAAAAAAAAABYiMQ9AAAAAAAAAAAAAAAWInEPAAAAAAAAAAAAAICFSNwDAAAAAAAAAAAAAGAhEvcAAAAAAAAAAAAAAFiIxD0AAAAAAAAAAAAAABYicQ8AAAAAAAAAAAAAgIVI3AMAAAAAAAAAAAAAYCES9wAAAAAAAAAAAAAAWIjEPQAAAAAAAAAAAAAAFiJxDwAAAAAAAAAAAACAhUjcAwAAAAAAAAAAAABgIRL3AAAAAAAAAAAAAABYiMQ9AAAAAAAAAAAAAAAWInEPAAAAAAAAAAAAAICFSNwDAAAAAAAAAAAAAGChcqsbAAAAAAAAAAAAAOQrFAopGAxqZGRE7e3t6unpUSAQsLpZAJATEvcAAAAAAAAAAABwpGAwqP7+fsXjcUWjUfl8Ph04cEB9fX3q6emxunkAkDUS9wAAAAAAAAAAAHCcUCik/v5+RSIRhUIhJZNJuVwuBQIB9ff3q7u7m5X3AByDM+4BAAAAAAAAAADgOMFgUPF4XKFQSA0NDdqyZYsaGhoUCoUUj8cVDAatbiIAZI3EPQAAAAAAAAAAABxnZGRE0WhUyWRSLS0t8vl8amlpUTKZVCwW08jIiNVNBICskbgHAAAAAAAAAACA47S3t8vn88nlcikcDisajSocDsvlcsnr9aq9vd3qJgJA1kjcAwAAAAAAAAAAwHF6enrk8XgUCAQ0Pj6uEydOaHx8XIFAQB6PRz09PVY3EQCyVm51AwAAAAAAAAAAAIBcBQIB9fX1qb+/X/X19YrFYvJ6vfJ4POrr61MgELC6iQCQNRL3AAAAAAAAAAAAcKSenh51d3crGAxqZGRE7e3t6unpIWkPwHFI3AMAAAAAAAAAAMCxAoGA7r33XqubAQAF4Yx7AAAAAAAAAAAAAAAsROIeAAAAAAAAAAAAAAALkbgHAAAAAAAAAAAAAMBCnHEPACuEQiEFg0GNjIyovb1dPT09CgQCVjcLAAAAAAAAAAAAJYrEPQAsEQwG1d/fr3g8rmg0Kp/PpwMHDqivr089PT1WNw8AAAAAAAAAAAAliMQ9ALwmFAqpv79fkUhEoVBIyWRSLpdLgUBA/f396u7uZuU9AAAAAAAAAAAADMcZ9wDwmmAwqHg8rlAopIaGBm3ZskUNDQ0KhUKKx+MKBoNWNxEAAAAAAAAAAAAliMQ9ALxmZGRE0WhUyWRSLS0t8vl8amlpUTKZVCwW08jIiNVNBAAAAAAAAAAAQAkicQ8Ar2lvb5fP55PL5VI4HFY0GlU4HJbL5ZLX61V7e7vVTQQAAAAAAAAAAEAJInEPAK/p6emRx+NRIBDQ+Pi4Tpw4ofHxcQUCAXk8HvX09FjdRAAAAAAAAAAAAJSgcqsbAAB2EQgE1NfXp/7+ftXX1ysWi8nr9crj8aivr0+BQMDqJgIAAAAAAAAAAKAEkbgHgCV6enrU3d2tYDCokZERtbe3q6enh6Q9AAAAAACATYVCIWI5AADA8UjcA8AKgUBA9957r9XNAAAAAAAAQAbBYFD9/f2Kx+OKRqPy+Xw6cOCA+vr6OPYQAFDyKF4rLSTuAQAAAAAAAACOEwqF1N/fr0gkolAopGQyKZfLpUAgoP7+fnV3d5O8AACULIrXSo/b6gYAAAAAAAAAAJCrYDCoeDyuUCikhoYGbdmyRQ0NDQqFQorH4woGg1Y3EQAAUywtXhsYGNDJkyc1MDCgSCSi/v5+hUIhq5uIPJC4BwAAAAAAAAA4zsjIiKLRqJLJpFpaWuTz+dTS0qJkMqlYLKaRkRGrmwgAgCkoXitNJO4BAAAAAAAAAI7T3t4un88nl8ulcDisaDSqcDgsl8slr9er9vZ2q5sIAIApKF4rTZxxDwAAAAAAAACwRCgUUjAY1MjIiNrb29XT05P1ufQ9PT06cOCAAoGAQqGQxsbGFs+493g8nO8LAChZK4vXWlpaKF4rASTuAQAAAAAAAABFFwwG1d/fr3g8rmg0Kp/PpwMHDqivry+rpHsgEFBfX5/6+/tVX1+vWCwmr9crj8ejvr6+rAsAAABwGorXShOJewAAAAAAAABAUYVCIfX39ysSiSgUCimZTC4mHPr7+9Xd3Z1V4r2np0fd3d15r9oHAMCJKF4rTSTuAQAAAAAAAABFFQwGFY/HFQqF1NDQsLjFbygUUn19vYLBoO69996sXisQCGT9dwEAKBUUr5UeEvcAHKGQ884AAAAAAABgLyMjI4pGo0omk2ppaZHP51NLS4vGxsYUi8U0MjJidRMBALA9itdKC4l7ALZX6HlnAAAAAAAAsJf29nb5fD65XC6Fw+HFFfcul0ter1ft7e1WNxGAjbHQC0ApInEPwNaMOu8MAAAAAAAA9tHT06MDBw4oEAgoFAppbGxsMebj8XhYrAFgVVYu9KJgAMVCX1ubSNwDsDUjzzsDAAAAAACAPQQCAfX19am/v1/19fWKxWLyer3yeDzq6+sjOQEgJSsWei0kUA8fPqznn39etbW1SiQS7AwL07AL8dpF4h6ArXHeGYqNSkYAAAAAAIqjp6dH3d3dzMMBZK3YC70WEqiTk5M6fvy45ufnFY/HVVlZKY/Hw86wMBy7EK9tJO4B2BrnnaGYqGQEAAAAAKC4AoEAuykCyFoxF3otTaCePHlSMzMzSiQSKi8vl9vtVm1tLTvDwnDsQry2kbgHYGucd4ZioZIRAAAAAAAAsDcjF3pl2nlzaQLV4/HI5XIpGo0qkUjI7XbL7XYrmUyyMywMxS7Ea5vb6gYAQDoL5535/X5t27ZNXV1d2rZtm/x+P+edwVArKxm3bNmihoYGhUIhxeNxBYNBq5sIAAAAAAAArGk9PT2LW9SPj4/rxIkTGh8fz3mhVzAYVG9vrx555BE9/vjjeuSRR9Tb27ssBrg0gdrY2KiysjK5XC4lk0nNzc1pfHycnWFhuJXFKdFolF2I1xBW3AOwPc47QzFQyQgAAAAAANa6TCuQAastLPTq7+9XfX29YrGYvF6vPB5P1gu9st15c2kCdW5uTpLkdrs1NzenWCymZDKpq6++mp1hYSh2IV7bSNwDcATOO4PZjNxmCwAAAAAAwGmCwaD6+/sVj8cVjUbl8/l04MAB9fX1kSiCrRS60CvbM8RXJlDn5+eVTCbl8/lUVlamrVu3qra2lp1hYSgjilPgXCTuAcAGqGa2HpWMAAAAAABgrcp2BTJgF4Us9Mp2581UCVSXy6WJiQnt3LlTu3btIo6bArHuwrEL8dpF4h4AsmTWgINq5tUVc5BHJSNyxSQEAAAAAFAqsl2BDJSCXHbeJIGaG2LdxmEX4rWJxD2AkuK05DrVzKuzYpDHQBzZYhICAAAAACgl2a5ABsxWjIUSue68SQI1O8S6gcKRuAdgK4UMzJyYXKeaOTUrB3lGD8RZlV16mIQAAAAAAEpNLiuQAbMUa6EEO2+ag1g3UDgS9wBso5CBWa6JtFySqWYOOKhmTq3Yg7x0/cGOxSRIz+xiCSYhAAAAAIBSk+sKZMBoxV4owc6bxiPWDRSOxD0AWyh0YJZLIi3XZKqZAw6qmVMr5iAvXX+QVLRiEhijGMUSTEIAAAAAAKWGFciwmhULJczcAn8t7sJJrBsoHIl7ALZQ6MAs20RaPslUMwccVDOnVqxBXrr+8IlPfEIul0sTExOmF5PAGMUqlmASAgAAAAAoRaxAhpVKaaHEWt2Fk1g3UDi31Q0AAGn1gVkymcxqYLYykRaNRlMm0lYmU7ds2aKGhgaFQiHF43EFg8ErXrunp0cej0eBQEDj4+M6ceKExsfHDRlwLFQz+/1+bdu2TV1dXdq2bZv8fv+armY28z1fKl1/CIfDGh0dzamvLFVon0bu8vl856NY/RMAAAAAgGJbWIH8J3/yJ7r33nvXbGwKxZdtfNfuli4sGRgY0MmTJzUwMKBIJKL+/n6FQiGrm2gaYt1A4VhxD8AWCl3BmqqaL5lMqqamRkNDQxobG1MoFMqrctPsrcKoZr5SsbZnS9cfpqenJSnvKl9WZRdfsSqz2T4QAAAAgBnW4rbKAEqDEc+vUlmtvdZ34STWDRSGxD0AWyh0YLYykTY6OqpwOKypqSn5/X4dPHhQTz31lLZv355XMtXsAYeZ5yk5VTEGeemS61VVVZK0WN1rRDGJEycbTlLMYom1OAkhiAgAAACYZ61uqwzA+Yx6fpXKQolS2vI/X8S6gfy5kslk0upGoLSEQiF1dHRIks6cOeOYL1RYb+kgb+XALNtBXigU0v79+7V7927F43FNTU3J5XItJkxra2tXPbfc7/dr37599Nk1JBQKqbe3N+WZ6Eb0FSP6NLKX7n7y+S5Mqkk4fRkAAAAwBnMZAE5lxvPL6QsH9uzZo0ceeUQDAwPLVtyPj49r27Ztuvvuu0lqAyXCjHwoK+4B2IYRK1gDgYAaGxu1YcMGDQwMqKmpadl2RNu2bdPrXvc6DQwMOLpyE8bIVMkrqaAq37W4KttKpVKZbTdLz2ZbOQnv7+9Xd3c37y0AAABQgLW+rTIA5zLj+eX01drswgmgECTuAdiKEQOzTNsRNTc3a9++fSRTISlzct2IYhInTzachmIJ4xFEBAAAAMzFtsoAnIrn15VYWAKgECTuAZScbM65JpmKpdL1B/qK83DPjMUkHAAAADBXNnEMALAjnl+psbAEQL5I3AMlwuln/xiJ7YgAwDhMwgEAAABzEccA4FQ8v1bHwhIA+SBxD5SAYDCo/v5+xeNxRaNR+Xw+HThwQH19fWtycMR2RBRyADBOMSbhPLMAAACwlhHHAOBUPL8AwFiuZDKZtLoRKC2hUEgdHR2SpDNnzvDlbLJQKKTe3l5FIhGFQiElk8nFhIrf79e+ffvW7D1Yq4mgVIUcC4PltVjIAdiJU59LS58rKyfhhT5XeGYBAAAAlzl1vgAAPL8ArEVm5ENJ3MNwJO6La8+ePXrkkUc0MDCghoaGxS2Mx8fHtW3bNt19991syZNBqQwsQ6GQ9u/fr927dysej2tqakoul4tCDsAmnJ6gNuNZSfEZAAAAAAAAACcyIx/KVvmAw42MjCgajSqZTKqlpUU+n08tLS0aGxtTLBbTyMiI1U20tVI5ZmDhOk6fPq1wOKyZmRmVl5ers7NT8XhcoVBI9fX1CgaDeRVylEpxA2CVUCik/v7+lAnq/v5+dXd32/4zZcbZbMFgcPEZtbT4rNBnFgAAAOAEzLVhprXcv9bytQMAnI3EPeBw7e3t8vl8crlcCofDi0kPl8slr9er9vZ2q5toW6WQSJOuvI7Z2VklEglVVFRodHRUmzdvLqiQo1SKG1C6nDAhJ0GdGsVnAAAAWKuYa8NMTutfRs7rM127E2IIAIC1i8Q94HA9PT06cOCAAoGAQqGQxsbGFpPPHo/HloNxuyiVRNrS66iurtbMzIymp6cXV92fOXMm70KOUiluQOlySjCiGAlqJwYfKD4DAADAWsRcG2ZyWv8ycl6f6drPnTunvXv32j6GUAgnxQac1FYAKBYS94CDrDaY6evrU39/v+rr6xWLxeT1ehfPTWawszonrvRM1QeWXkdHR4dOnTqlyspKxWIxTU9Pa3Z2Vtdcc01ehRylUtyA0uSkYITZCWqnFDCsRPEZAAAA1iLm2jCTk/qX0fP6dNfu9Xr1wAMPqKKiwvYxhHw5KTbgpLamQ/EBAKORuAccItNgpru7m0FCjpy20jNVH9i7d6+8Xq8ikYji8bguXLig1tZWDQ4Oyu12y+fzqa2tTX6/P69CDicWN2DtcFIwwswEtZMKGFai+AwAAABrEXNtmMlJ/cvoeX26aw+Hw0omk5qcnLR9DCEfTooNOKmt6ZRK8QEAeyFxDzhAtoMZqweXTqswdNJKz1R9YG5uTslkUm63W8lkUpI0PDysyspKVVZWat26dfJ4PLr33nt111135XUvnFbcgLXFScEIMxPUTipgSIXiMwAAAKw1zLVhJif1L6Pn9emufSGe6oQYQj6cEBtYiB0fPHhQp0+fViQSUVNTky3bmkmpFB/YldPyDICRSNwDDuCEgZcTKgxTfeE7ZaXnyj5QX1+v48ePKx6Py+12y+12K5FIyOPxyO1269prr1VtbW3B77+Tihuw9hgZjCjGhMCsBLWTChhWY4fiMwAAAKBYmGvDTFb0r3zn1EYXGaS79ng8rrq6Ok1MTNi+oCEfdo8NLI0dnzx5UpOTk4rFYmprazOlrWbHeVaL158+fVrRaFS/93u/p7e97W0knPPghDwDYCYS94AD2H3gZVaFoZEDrHRf+Pv27bN9Bd/KPjA2Nqby8nLNzMzI7XbL7/fL7Xbr/Pnzamxs1NatW/XAAw+kvI5c3tdibGNdKhWUpXIdTmJUMKKYEwIzEtROWk0BAAAAgCOjYK5i969C5tRGFxmku/Z77rlHe/fuLdmCGTvHBlbGjmOxmOLxuCRpcHBQVVVVGh8fN6ytxYjzpIrXezweXbp0SfPz85qentaFCxdIOOeInQwAEveAI9h54CWZsyOAkQOsTF/4+/bts/1Kz5V9IB6PLw5wKysrVV1drcbGRk1OTqqlpUVdXV0pBzH5vK9mbmNdKhWUpXIdTmNEMCLT86G5uVlHjx61dUEGq3UAAAAA5+HIKJipWP2r0CSbGUUG6a69ubm5ZAtm7BwbSLeT6NzcnI4fPy6v12tIW4uV+F0Zq62vr9fg4KASiYRisZjm5+c1MDBAwjlHTth5GDAbiXvAAew88JKM3xHA6AFWKXzhr+wDCwNAt9ut2dlZVVdXZyzmKOR9NWOVcKlUUBp1HazYz0+hwYh0z4f5+Xndfffdam5utnVBBqt1AAAAsBaVwhyKI6NgpmL0LyNibmYUGax27aVcMGPn2ECq2HFnZ6dOnjwpr9eruro6XXXVVYa0tVhx4JWx2rNnz2p2dlYul0vl5eXaunWrxsfHHRV/tgO77zwMFAOJe8AB7DzwkozfEcDoAVYpfOGv7AMTExMaHBzU3NycXC6XXn311YzFHLm+r1adBeW0Aa0R18GK/cIUEoxY7flw/vx5nTlzRj6fT6Ojo7YvLCnl4AMAAACwEnMowB6MirmtnNeHQiHt2bPHlPltKRfM2DU2kCp2HI/HVV1dLb/fr+uvv96w8+CLFQdeGat95ZVXNDExoVgsps7OTtXX18vj8Tgq/mwHdt95GCgGEveAQ9h14LXQNiN3BDB6gFUqX/gr+8C5c+d05MgRuVyurIo5cnlfrToLymkFFVLh11EqOw841WrPh7m5OZWXl2tqakqtra2OKCwp5eADAAAAsIA5FGAfqebUw8PDisfjCofDevnllxUKhXLeOZPCnPzZMTawWux448aN8vv9+ru/+zvDntvFjAMvjdUePHhQx44dUyQSWey7Tow/W83uOw8DxUDiHnAQOw68JON3BDB6gFVKX/ipKpCzLebI9n216iwopxZUFHodpbLzgFOt9nyoqalRNBpVeXm5owtLAAAAgFLDHAqw3kI86vjx4zp37pxaW1s1OjqqcDismZmZxZXGx48fV29vb9ZJdwpzVmeH40HybUMxd5Mtdhx4IVbb09Oj3t5e+Xw+x8efrWT3nYeBYiBxD8AQRu4IYPQAq5S/8HMp5sj2fbXqLCinDmgLvY5S2XnAqVZ7PkQiEfn9fg0PDzu6sAQAAAAoNcyhAGutXBHvdrs1MjIiv9+vkZEReTwexeNxVVZW6uWXX84p6U5hTmp22IWg0DYUazdZq+LApRx/LjYrdx62Q4EMQOIegGGM2hHAjIGOnY8aKJZs31ejgiCZBjqlMqAt9DpKZecBJ0v1fNixY4fuu+8+ud1uRxeWAAAAAKWGORRgndVWxLe2tmpsbEx1dXUaGxvT+vXr1d7ennPSncKcK9lhFwKj2lCs3WStigMTfzaOFTsPW1kgQ8EAliJxD8CWzBjomPmF75Qv12zeVyOCINkOdMwe0BbrvhRyHaWy84DTpXo+lEJhCQAAAFBqmENhgVNiMaVktRXxo6Ojqq2tlcvlksfjWYwt5Zp0pzDnSnbYhcAObciVVUfO2vWo23ytleeslQUydthRA/ZC4h6AbTlloOO0L9dM72uhQZBcBzpm3edi35d8r6NUdh4oRVRKAwAAAPbDHAqS82IxTrUyaXfixIlVV8S7XK7FGFC+SXe7FuZYmby0eheCUCikJ554Qq+88opisZgaGhpKdieEtZKkzpYTnrNG3TOrilPssKMG7IfEPQAUoBS/XAsNgtihCtdp94UEsX05pYDIDExYAQAAYFfModY2p835nSpV0i4Siai8vDxlcr6lpUWTk5Oqr6/PO+lux8Icq5OXVu5CsHDtp0+f1sWLFzU7O6tjx46ps7NT8Xi8pHZCsPo+240TnrNG3rNCCmQKiZ/ZIY4O+yFxDyAlEjbZyfXL1c7v68q2Pfjggzp69GjObTWrEjiX986Jg561nCCG/TBhBQAAgN0xh1q7nDjnd5p0Z9kPDw+rtbVVo6Ojy5LztbW1+sAHPqC9e/eumnTPJrZjp8IcOyQvrdqFYOm1RyIRzczMKJFIaHZ2VidPnlR1dbU2btxYEkeU2OE+243dn7NG37N8C2QKjZ9ZvaMG7InEPYArkLDJXi5frnZ+X9O1LddBmBmVwLm+dwx6gPwxYQUAAADsJV2y084LBMzCnN986c6yb29vVyKR0LZt265Izvf09Ojmm29O2Sdzie3YpTDHDslLq3YhWHrtTU1Namtr0+DgoGZnZ+X1euX3++X3+0viiBI73OcFdnmm2/05a/Q9y6dAxoj4mZU7asC+SNwDWCbTF05zc3Neq7BLVbZfrrl+kRdzkFboIGNlW3fs2GFoJXA+7WPQA+TPThNWAAAAYK1Ll+yUlNcCAbskhvLFnN986ZJ2VVVV2rVrl7Zu3ZqyD6VKuju1QNwuyUsrdiFIde0+n08nTpxQXV2drrvuOn32s5+15X3LlV3us50Wfdn9OWv0PcunQMaI+FkuBQNO/+5G9kjcAyXIrHNV5ufndffdd6u5udnywYNdZPvlmssXebEHaYUMMlZr60033aSnn37akErgVO0bHh7WyZMndfHiRd1///164IEHlr1uMbYRY8WDtUrlPbbjddhlwgoAAACsdemSnZ/4xCfkcrk0MTGRUyLUTomhfFm1dfhakilpt3Xr1pwKup1aIG6n5GU+uxAUEnNIde0XL16U1+vVVVddpdtvv93y+IVR7HCfsylukVS0GJLdn7Nm3LNcC2SMiJ9lWzBQCt/dyB6J+xIxMzOj//zP/9Tg4KDC4bDWrVunjo4O/cIv/IKqq6utbh6KyKxzVc6fP68zZ87I5/NpdHTUVivGrZTqy3Vh4rx+/Xrt379fkvTkk0/qzJkzmp+fT/tFbkUFcr6DjHRtffrpp/Xggw8asjvDyvZNT0/r4sWLmpmZ0blz5/T000+rt7d3WR83exsxM1Y8IHulMli163XYYcIKAAAA2FUx4x3pkp3r1q2TJJ0/fz7rRKhTVz2vZNXW4WuJ0Uk7pxaI2z15mU6hMQcnX/tKmZ7bdrjWTMUtDz30kAYGBooWQ7L7c9ase5ZLgYxR8bNMBQOl8t2N7JG4z8HU1JSOHDmiZ599Vs8++6yee+45nTp1avHPOzs7l/1cDBMTE/rYxz6mRx99VGNjY1f8eXV1te644w49+OCDamtrK2rbUHxmnqsyNzen8vJyTU1NqbW11VYrxq0uElj65Xr48GE9//zzqqur03/913/p4MGDkiSPx6OZmRlNT09rcHBQnZ2dKb/IrahAzneQkamtR48eNaStS9s3PDysixcvKhqNKpFILCbv6+vrr+jjZmwjFgqFtH//fu3evVvxeFxTU1NyuVwFr3hA9gp5zln9rFjZFrsOuu0wYQUAAADsqNjxjnTJzunpaUnKKRHq1FXPqaSb89tp7udURiftnFogbvfk5WqMiDk49dpXyua5bYdrTfe8n5iY0BNPPKGampqixpCsOKIhW3a4Z0bGz9IVDJTSdzeyQ+I+C5/+9Kf18MMP68UXX1QikbC6OYuOHDmid73rXWmLBS5duqR9+/bp0KFD2r9/v2699dbiNRCmWzkRGRsbM+1clZqaGkWjUZWXl9tqxbhdVuq6dWcAACAASURBVKwGAoHF966iokI/+clPdOnSJSUSCblcrsW/V15ernPnzml6elplZWVXfJGbUYFsVlVpsaqll7bv5MmTmpmZUSKRUHl5ubxerxobG1ft4/lsI7aahb52+vRphcNhzczMqLy8XJ2dnYufu0wrHvbv36/GxkbbDXYLUeyASL6DVSufFaneo0zXYWZfyXTP7DD5AQAAAOzGiuLbdMnOqqoqSVI0Gs06EZrNPN5JSe9Uc367xImsYuT9MzJp5+QC8WImL426f0Yl+uxy7fm+L7k8t61OUqd73i/Eka1I3BoZWzWa1fesWPEzp+5YgvyRuM/C4cOH9eMf/9jqZixz+vRp3XbbbRodHV38f42Njbr99tvV0dGhkZERHTp0SGfPnpUkRSIRveMd79B3vvMd3XDDDVY1GwZKNREZGhpSWVmZKeeqRCIR+f1+DQ8Pp50QFrMCzG4rVpde+0JSeXp6WslkUtXV1YsDraqqKjU2Nqqjo+OKL3KjK5DNrCotVrX00vZdvHhR586d08zMjLxerzZv3iyfz6eJiQlTByor+9rs7KwSiYQqKio0OjqqzZs3Z1zxMDo6qt27d2vDhg0lEzywIiCSz2DVymfFau/R+vXrV70OM/tKtvfMrB0rnBIABAAAAFayYsVbumRnbW2tXC6XfD5f1onQTPP4c+fOqbe317FJb7vFiYrNjDm6UUk7pxeIFyN5mer+7d27VzfeeKPWrVuX0zzayESfVdduxJGUuT63rUxSp3veT01Nqba2VufOnSNxu4LVhQXFiJ95vV5H7liC/JG4z1NNTY1e//rX6wc/+IEuXbpU1H87mUzqjjvuWJa0v/POO/W5z31ONTU1i/9vZmZGH/3oR/WZz3xG0uXV9+94xzt07Ngxeb3eorYZxlptIlJVVaWpqSlJMvxclR07dui+++6T2+1OOyEsZgWY3baJWXrtXq9XMzMzy1bb19bWSrpcZHPVVVfpzjvvNPVMJbOrSotZLb3Qvvvvv19PP/20zp07p8bGRvl8vqIMVJb2terq6sVjDxZW3Z85cybtiodkMqlwOKyamhoNDAyURPAgm/4lyfBEbT4FI1Y9K9K9R0NDQ6qrq7viOszsK7kGsczYscKpAUAAAADAihVvmZKdknJKhKabxycSCR05csTRR7/ZLU5UTE4oWrB6daydpbp/c3NzSiaTGhgYUGdnp+rq6rKeRzvpaIJ0fbfQIynttFK5kN0Pb775Zh05csQR93MtMjt+lkgkdOnSJUfuWIL8kLjPgtfr1Rvf+Ebt3LlTN954o3bu3KnrrrtObrdbmzZtKnri/rHHHtNzzz23+POtt96qf/qnf1qWIJSkyspKffrTn9b4+LgefvhhSdKpU6e0e/duffCDHyxqm2Gs1SYiFy5ckHS5sGR8fNzwc1WyqYwt5sDQToMvafm1x2IxSZcLbRbMzMyorKxMHR0duvPOO1N+oRtZgWx2VWmxq6UDgYAeeOAB9fb2qr6+XqFQSBMTE0UZqCztax0dHTp16pQqKysVi8U0PT2t2dlZXXPNNauueKipqdHU1JSmpqbU1NRk2+BBLiuiM/Wvhx56SAMDAwUlalO1J5+CESOfFUa9R11dXZqcnEx5LIlZfcWOBQx2CSABAAAAmViVCMuU7MwlEZpuHr99+3YdOXLE0Ulvu8WJiskpRQtWr461q5X3r76+XsePH1c8Hpfb7dZLL70kr9eb9TzaSUcTpOu7mY6kzNSv7VLAUOjuh5LU29vriPuJ/KWLn7ndbtXV1Wnbtm2O27EEuSNxn4UDBw5Y3YRlPvGJTyz+t9vt1t///d9fkbRf6lOf+pT++Z//WRMTE5KkBx98UL//+7+v8nJuv1Olm4j4/X7Nzc1p8+bNhj/Es6mMLebA0C6DrwVLr/306dOLyXuXy6VoNCq3262NGzdmfB+MqkAuxoS12NXSVm2ttrSvXbx4Ua2trRocHJTb7ZbP51NbW5v8fv+qKx6Ghobk9/ttvaVVriui0/WviYkJPfHEE6qpqck7UZuuPbn2AaOeFUa+R8lkUjfeeKOGh4eL1lfsWMBgpwBSoTgKAAAAoLRZmQhLl+zMNRG62jz+C1/4guOT3naLExXTWi5aMEsx53gr79/Y2JjKy8s1MzMjt9utpqYmeTyerOfRTjqaIF3fTXckZTb92g4FDEbtfuiU+4n8pYufbdu2TbfffrsaGxuJO60BZG4d5qWXXtKPfvSjxZ/f+ta3qqurK+3vNDY26s4779Q//MM/SJJGR0d1+PBh3XLLLaa2FeZJNxFpbW019SGeaUK42sAwkUho+/bt+sIXvmBYm+ww+Fpq5bWPjo4qHA5LklpaWtTa2pr1gMqICuRinkFfzKSbFVurrexryWRSlZWVWrdunTwej+69917dddddq654GBsb08GDB3X+/HlbBg/yWRGdrn9NT0+rrKws70Rtpvbs27dP+/bty7oPGPGsMPo98nq92rVrl3p6ekzrK2adiWVkAUOpBJA4CgAAAKD0OSkRlkmqeXwpJL3tFicqplK4f3ZS7DneyvsXj8cVj8clXd5Vt7q6Wo2NjTnNo51yNEG6vpvqSMrh4WHF43GFw2G9/PLLCoVCee0yUqzntlGLGZxyP63k9AUVmeJnsVisJBa+IDMS9w7zta99bdnPd9xxR1a/9+53v3sxcb/wOiTunSvTRGRpAtGq9i0dSJw7d05HjhzRkSNHDB3sWjn4Wm0gsPLavV6vJCkWixV9wFDKE9ZiFwtk6msr38uV7QuFQnrqqadsey/ymUSs1r9aW1sViURUXl6uWCymhoaGnBO12bYn2z6Q67Mi1efbyPdo6X03q6+YdSaWGQUMTg8gcRQAAADA2pEuceL0hEEpxBDskKQzS6b+VQr3zy6smOOtvH+xWEzz8/Nyu92anZ1VdXV1XvNoJxxNkK7vrjySMhwOa2ZmRh6PR2NjYzp+/Lh6e3vTxpitTngbuZjBCffTKqWwoKLU42fIHol7h3nmmWeW/fzmN785q9/72Z/9WZWVlWl+fl6SdPjwYcPbhuJxwkRkYSARCoXU29uriYkJUwa7Vgy+Mg0E7DKIckI/cZJC+loxd6LIRz6TiFTXND09vViwMjExodnZWR07dkydnZ2Kx+NZDzTNWKGd7f1b7fO9fv16Q96jTJ9BIz63Zp6JZVYBg5OtlaMAAAAAcFmqOX8pJAxKJYaQau63Y8cOHT16VB//+McdWVSRTf8qlftnB1bM8Vbev4mJCQ0ODmpubk4ul0uvvvpqSc2jl8rUd6XLR1J6vV4dP35cHo9H8XhclZWVevnll7OKMVsZqyUZa75SWVBR6vEzZI/EvcMcO3Zs8b99Pp+2bNmS1e/V1NSoq6tLJ06ckCSdOHFi8QEGZ7K6WjBbmQa7+/fvL3hb/2IOvpw2EHBKP3GKQvpasXaiyEe+k4il13T8+HEdOnRIra2tGhkZ0czMjBKJhGZnZ3Xy5ElVV1dr48aNWQ00zZrUZLp/6T7fQ0NDqqurW7VNXq9Xe/bsybgLRzafwUI/t2aeiWVUkUcpBZDWwlEAAAAASC0UCmn//v3avXu34vG4pqam5HK5DIkTWLGCv1RiCEvnfsFgUPfdd19RiirMuGe5xKFK5f5Zzao53mpxI5fLVXLz6JUy9d3u7m7df//9Gh0d1blz57R+/Xq1t7c7omieZGzhMj1bS2VBRanHz5A9EvcOMjs7q1dffXXx546OjpwS7xs3blxM3EejUQ0ODmrTpk1GNxNFZJeV3emkG+yOjo5q9+7d2rBhg+WJy2w5cSBgh37i9C0DjVKsnShyVcgkYuGa9uzZo2effVYDAwNqampSW1ubBgcHNTs7K6/XK7/fL7/fn9VA06pJTbrPd1dXlyYnJ1O2aXJyUo8//rhcLtfis2zv3r268cYbtW7durz6fLrPbabPk5lnYhlR5GHX50C+zymq5wEAANamhVXQp0+fXty+uby8fHHHsULiBFau4LdDDMEomZLezc3NOnr0qCFzFLPuWa5xqFK6f1axco6X6jg9O8+jjZSu7wYCAXV1denFF1/UxMTE4j1yQtF8qmSsy+XSxMSE1q9fr2AwWNL3tVDZPFvNKrahgA5WIXHvIGfPntXc3Nzizx0dHTn9/soPdygUInEP06022E0mkwqHw6qpqdHAwIDlictssbIyd6WwZaDR7FYAYkRFZ6rPhs/n04kTJ1RXV6frrrtOn/3sZws6WsDsCtN0n+9kMqkbb7xRw8PDVxx3cOnSpWVFGHNzc0omkxoYGFBnZ6fq6uoM6/MrP09ut1uf+tSntHPnTu3atUs9PT2mBhmMKPKwo0KeU1TPAwAArD0rE8Kzs7NKJBKqqKjQ6OioNm/enHecwGk7/dlZurn3/Py87r77bjU3NxccqzDznhGHyp5RSTY7zfHsPI8utmIXVBiZtF2ajD18+LCef/551dXV6dixYzp16tSaj5OuJttnqxl9gwI6WInEvYNMTU0t+7mmpian36+trU37etkKhUJp/5wBo7FeCF009fXNPi3h6htvUvLxb6n9+iqNjoZ18VxMrrJ61XS0Kjo9raik+par1NTUpAsXLmh4clK+ikY9/NVv6J3v/DXL2u5S6hd3N3WobF2nysbnNDpToabqOl2YmVPZuk65mzbK3dShF4cnMr++mW234H1ZzejoWX3y7x7WWNSt0dGLrw2w4mptbdUn/+5hVa/vUmtr209f39S2myuXth8bGtOkq1qu+nY1bdqssspKNVU16+Krr2rKXaNjQ2N6OTy59NUNb+9SLpd07Y2/oD/7q2t0+PBhRSIR+f1+7dq1S61tbToZmdLo2bMp/2yBZ11A5U0bVHZ+WqNRaZ2vSuOJqKpaN6mjq0tvfus7FK9s0CuR7L57ttz4C/qzv7pWhw8/veTfvEltba2Lr1HocS9nz57V4aefVjgSUYvfr1hFncob16us/pJGp5Na5/Pq/PQluetbVdbQpu1vulm/t+smPX34aUXCEflb/Jq4OKFvfftbeumll1Qf6FJtba1eOfmKZmdnNed26ZXwpDwXZ9Te1q4//9vPq7HjWrW1teXV18+ePas//9s9unBpXiMjEc3Ozioej6uiokJn//17Gjgd1qP/GtS73vUuuWr9Wn9Nt0bOntX48AW5XBVaf023XLXr9DNvvkWnz0/n9Z65qpr0gT/8kP72M59y5LZdqSbekgoKsrGVGQAAwNqzNCFcXV2tmZkZTU9PL666P3PmjFwVXrmbOuRq6tCPh7KP7fzLV7+pqYpGDUcvqH7T9iviJV/46jf1zne808SrKx0vDF3UZHmDXOs61djZKXelV401bRp/9ZSGY0lVVlYqMnrp8hxg4pJaW6r1yc8+oorWq9Xa0pr1v/OvC/csNqb6zd1qamzUhbGxgu/ZaHhUPxw8r8icV4n6DRqJlau5pl4XZhMq82+We12n1LTR9NihE3znu9/RFx99VLOzs5qZmVFlZaX2Pf5t/fZ73qO3vPktOb5ard79f31IX3z0UV2z/lrNxOOq9HhUUVGhd7/nPRpTrcZ4z4tu8xtuUvLxb6v9+mqNhsO6eH5GrvIGtV9/rZINjdr8hpsM+ywY258W1GrzG27Svse/Lfe6Tr3y2sK2Qp49pS7bZ6vRfWM0PKpPfvYRjc1UaDQ8VtL3aWt7rSrK3FY3Ayu4kslk0upGONmmTZs0ODgoSers7NSpU6dM+7eee+45vfGNb1z8+Td+4zd04MCBrH//Ix/5iB566KHFn7/yla/ojjvuyLkduSRKzpw5Q8C6QFfff0jzCT6mAAD7qKksky8Rky8xpc31ZXr7W27QLTu61Fjtsbppq0pVLe3xeLR9+3YdOXJEAwMDy1bhjI+Pa9u2bbr77ruzqnReS1sYAgAAOIkZ47SPf/zjevzxx3Xy5Elt2rRJp06dUtxVIXfnG+QNbFNlW5fKmzZILoLhAADAnr72O9frhi2brW6Go4VCocXd0Y3Kh7Li3kFisdiynz2e3ILjlZWVy36ORqMFtwkAAKw9UzPzmlKFpEadviA9ffBV6eCr2r6hTjdvadEvbvFrR0ejytxm73WRnXTbqx08eFC1tbUFbz3JVmYAAAD2Y9ZWt4vb8rrLNF7dqcbbf13zrdfJVVZhYOsBAADM8wd/8Ae674P/i2MabIbEvYN4vd5lP8fj8Zx+f2ZmZtnPPp8vr3acOXMm7Z+PjIws2xkAAACsDT8emtCPhyb0t99+WS21lfrVHev1ztcFdF17bcFHGxQi3dmW69at0/T0dNHOyQMAAEBxmHnu+C2/9Fb9w7eOqf51/1PJqiYlZf7xbAAAAEY6f/58wWMiGI/EvYOsPNN+5Qr8TFb+/ZWvly0+wMXlKXNr3m3sVvnz8/Oan59XMpG4nEhxuaRk8vJE0+VSmbtMZWVll/9eYv7y5FZa9e9lcvk3rpRIJDU/P3/F/y8rK5M7x1WaxTj0w+x/ohgnlyRX/PDTf/OnYYbLfSLH100mL7+eknKxFSAASeHJGe155lXteeZVbW2r1Xve1Kl37Nig6sriDz9HRkYUjUZTrqqvqqrS5OSkAoGAQqGQxsbGFgO6Ho/HkKpjttEHAAAovnTFm/X19QoGgznvmBSbnde+757Snmde0blN/yOr36koy36C7XptMp5IJDQ3P3fFn5eXlcvtdi/8ZWQrmfxpLOy1n9N6Lf7lcrtVVpZd7Csxn9D8/Nxrry/ptdBKWVm53KucH7z4O0kpmUys3pzX7vnlOJ5bZWVulZWXrx7fy7Lthf5+IZa/X0nJ5cr4fq0mn+uw8toNkUxqPpFYfO/K3O7L15CFpdeemkuSQ96HHGR7z03tG8mkZmdnlXzt9RYsLHRwu92X/40c7mfRFdD38pHPs7Xgtqa5Ty6XSxUVFfa9P6tYrV+PjIyo0RfIa0wE85C4d5CVifbJycmcfn/l3883cY/iOvZnv2z4ay49i23Lli3y+XyKRqM6ceKEurq6dPvtt+tP/uRPsv57hSCZYY1QKKTe3t6UKw/8fr/27duX031I11f8fr/m5ua0YcMGxWIxeb1eeTyegrcmzNeePXv0yCOPZDzP2uxCilxfPjQU0j333KNI5JyGltyzDYGA/P5m7d27V4ENy++ZEVfw+c9/Xo8++qhefHFA9Q0NavG3KBwJ6+L4uK6/fpve85736H3ve1+adg/pvb/zO4qcS9Hu5mZ94eGHFdiwIf21h4b03ve9V5FIREOhocsFInJpQ2CD/H6/vvCPX9CGQPrXWOof//Ef9cUvflEvDryo+ob6y30gEnntmq7Xb//2b+u97139mlIZGgrpqaee0sjIWZ0/f04//OEP5XK5FIvNyOutlMdTqQ/+4Qf11re+NafXXempp57SX33mrzQ5OakTJ05ofn5e8dm4Kj2V8lRWasOGDWpubtbnP/95bcjwvj7wwAP6t3/7N73yyiu69tpr5PX6FItF9ZOfvKSrr75at912m+6///5lvzM7n1B4ckajF2MKjUf14vCEfvBKWMdGpzSXXH3CdPzspP6ff/2xHjx0XHfcGNB737JZHU1VBb0XuVjcyjTFqvq6ujrddNNNGhgYUH19/RXPqUK/k8zanhUAAADppSvezOVIJEmaTyT1L0dC+vQ3fqKRi6svpPGUuXTr9a36uavWafuGel3fXidvRX4JHqfGS+za7pWxAI/Ho8HBQc3MzCwmzaqrq7V582b5fL68Yl+5XPvSuMzJkyc1MzOjRCKh8vKfFmfE43F5PB61t7fL5XJdEbcoNG5XjLhfpms3IiaVz+tZde1GuDzH/NSyOWYucbal115dXa2LFy8uHqlbVVWluro6Xbp0KeP7YNfP+mqyvedG98+VlsYIYrGYpqenNTIyovXr18vr9eZ8P82w2r0ttO8Z1Z4dO3bo6NGjafteoW1deZ+sjmcXarX+f3F6XLFYc05jIpiPxL2DtLW1qby8XHNzlytuQ6FQTr+/cot7O3+RwlzpEhhLtwXO9u8VgjOBrWH0yoN0faW1tVW33367GhsbbTGYzzZ4Y/a23rm+/FNPPqnZeFxDoTPL7tlQ6Iwa6uv01JNPmvJZ+pXbevT/ffmAAhs2KBQKafzChcUJS6WnQr9yW4/K01S4fuOpJzUbn9HQmdPL233mtBrqavWNpzK3+xtff1KzM7HVX+PruV37227r0Ve+fECBDe2vXdP5n15TRbnedluPPOW5Vfhv7tyo9//Pn7bBrAns23/lNr3+hp9RMBjU4cOH9fzzzy+ez744ifjQH+rqTRszvlbH+jZVVVbIlZhT5OyIWlpaFAmH5UrMyecpV8f6tiuCjN6KMtV6K3S1/3LxXzAY1DMH+9U2O6dJT7MSbdcr1tSl2armlP/m5MycHv7OKT3yvUHd/jPtev8vXq2tbXUFvy+Z9PT06MCBA6uuqv+jP/qjxesx8p6ZuT0rAAAA0jMqpvFfr5zXnz4+oONnV19Ac0OgXr/5xo26rbtd9b6K1+YDj+mJAsaWToyX2LloNVUswOfzaWBgQC6XS8lkUo2NjfL5fHnHvnK5Z0vjMh6PRy6XS9FoVIlEQl6vV7Ozs3K5XJqbm9PZs2fl8/mu2BWs0D5ejLhfpms3IiYVCATU19en/v7+rIuxrbr2Qhkxx1x67Qs79C5dvLJQzJLufbDzZ3012d7zfPpTLnp6etTd3a1gMKjjx4/r0KFDam1t1fDwsC1iBqvd23vuuUd79+5dte81NzdnTKankk38bOmzNRgM6r777kvb94z4nCy9T3aIZxfKqc+8tYrEvYNUVFToqquu0k9+8hNJlxPxCw+dbCxN3FdVVamzs9OUdsL+MiUwFr7ksv17cB4jVx5ImfvKXXfdZZuBjVMHKkbfs2wVOmExot1GX7vZk7CFf8OsINvCa997770FFQik+twmk0nV1NRoaGhIY2NjCoVCaVeIXDkR+ncFAgG1dWzVL97zYX375KSGxqNX/O58IqmvHh3WV48O65eub9X//UvX6rp28xL42d5zo++ZGduzAgAAIDuFxjTCEzE9cOiYvnp0eNW/s+tav373pqv1c1c1Lcbn7JTQWjpf8Hq9ki4fpWlGAsLuRaupYgEXL15UVdXlncBqamo0OTmpiYmJosS+ls5zGxsbdf78+cUCgkQi8doxkm5VVVWpsbFRHR0dV8xfCu3jVsX9zIhv5Jpkc2rM04g55tJrP3369GLyfqF4xO12a+PGjau+D3b/rK8ml3tudtJ2Ia6zZ88ePfvss1fsCmpVzCDdvf3kJz+purq6lH1vfn5ed999t5qbm3P63sv1+zLbvmdULMaJBXSrceozb60ice8w11133WLiPhqN6vjx47ruuusy/t7k5KReeumlxZ+vvfZa01eTwr6yTWAUI7mFzMxYuWt08tpJfcWpAxUrCw4KmbCs1u5kMqnx8XH94Ac/0J49e9K+nhnXXiqVs4VMIlZ+bkdHRxUOhzU1NSW/36+DBw/qqaeeWnXClGkitHH8qJ75o/9Tz7x8To9+75S+dTyc8oiIb7w4qm+8OKq3/Uy7PnjrtepqMecoHyvuuVUFNwAAAMh/nppIJPXF7w/qoSdPaGrmynPmJenNV6/TR355q27oaFj2/+2U0FqaEDl79qwikYgkye/3q62tzfBiArsXra4WC9i4caPcbrdqamoWVyAXI56xdJ67sLuq2+3W3NycYrGYKisr1dXVpWQyqbe97W3asmXLFfOXQmMxVsVyjJrjp4qXZdvHnBTHWsqIOeZqsQBJamlpUWtra9r3IdfPul221M/1nhcjaWu3mEG6e1tbW6tYLHZFW8+fP68zZ87I5/NpdHQ06++9fL4vs+17dntf7cCpz7y1isS9w/z8z/+8vva1ry3+/N3vfjerxP33v/99JRKJxZ937dplSvtgT6kGSKkSGAvnw3z84x9P+/ecmNxyKrMq9c1IXlvZV3KZBDh1oGLkPcvm/SpkApyp3XNzc0omk4pEIjp16pQeeeSRtP3arGKLUqqczdfC53b//v3avXu3ampqNDU1pXPnzun8+fNpJ0zZTITcbpduutavm67168yFae397il96dnTmo7PX9GWJ340ouCPz+rON3bog7deq+aaSsOvt9j33Kk7fAAAAJSKXOepJyNT+shjP9Lzg2Mp/3xrW63u69mqm671p1wQY5fk9dKEyOnTp3Xp0iUlEgm5XC5dunRJkUhEGzduNLSYwO6JkkyxgGLHM1bOc+fn55VMJuXz+VRWVqatW7eqtrY2Y/yn0FiMFbEcI+b4RsTLnBjzNGqOufLac9mRI5fPup12IJHsd8/tFjNId28XdgRZ2da5uTmVl5drampKra2tWX/v5fN9mW3fs9v7WmyrxX3t1v+xOhL3DvOrv/qr+vCHP7z482OPPab3ve99GX/vK1/5yhWvg7Uh0wAp2/Nh1npyywpmVuqblby2IhGazyTAiQMVo+5ZNu+XkROrle2emJjQ4OCg5ubmND8/r9OnT2fs104ttnCKQCCgxsZGbdiwQQMDA2pqaspqwpTNRGjlZOF3enr0+zffon3fO6W93z2l8enZZa85n0jqi/91Wl/94bD+181X671v2SxvRVkR3w1jOXWHDwAAgFKSzTx1PpHU5w6/os988yeKzyWu+PNab7k+/NYt+q2f7VSZe/UdLO2SvF6aECkvL5fX69X09LSSyaSqqqpUUVFheDGBExIlmWIBxYxnpJrnulwuTUxMaOfOndq1a1fWcYpCYzHFjuUUOsc3Ml7mtIJ+I+eY+V57tp91O+1AspSd7rndYgbp7m1LS4smJydVX1+/rK01NTWKRqMqLy/P6Xsvn+/LbPue3d7XYsoU07VT/8fqSNw7zDXXXKMbbrhB//3f/y1J+vrXv66XX35ZXV1dq/7O2NiYvvzlLy/+3Nrayor7NSLbAZJdB1JrndmV+k5MXq9USN+180DFHBG41AAAIABJREFUrMrIbN4vSYY/D5a2++DBg5qenlYkEsk6QbzyNZzaX62UaZeFfCZMmSZCXq9Xvb29KScLH+zp0ft+frMe/s4p7Tn8iiZXbEE6NTOnh548oS8/d0b/+/brdcvWVtPfIzNQdAIAAGB/w+NR/eGXj+r7r15I+efven1AH71ta1Y7QhUreZ3L+N7r9WpmZmbZDgGVlZW6dOmSYcUEC/OBoaEhVVVV6cKFC7ZNlNgpFrCW57mFXLtddrawgh3mmNkmRdfyfcqWHe7nUunubW1trT7wgQ9o7969y9oaiUTk9/s1PDyc0/dePt+X2fY9u72vC8w+NoIcT+kgcW8DK7fWSqY6AHaJP/7jP9a73/1uSVIikdDv/u7v6utf//qqZ9Z/6EMf0sWLFxd/vu+++1Rezq1fC7IdIDGQsqdiVOrbacKaj1Lsu2ZWRmbzfkky5T1daPfIyIiGh4d17ty5nPu10/urVbLZQSGfCVO6idA999yjvXv3Zpws/MH/uEa9b9qkfzh8Ul/4zquKzS5f3TR4flrv3fu8br2uRf/79m3qaKoqyntmpLUcjAMAALC7J340rPv/5QVNxK48y35jU5Ue/LVuvbmrOevXWy2p0NraqkgkohMnTmjPnj0FjQdzHd/HYjFJy+ONC4l8I4oJlranrKxMU1NTkiS/35/xrGys7Xluvtdul50trGL1HDPbpOhav0/Zsvp+LpXp3vb09Ojmm2++4ujd++67T263e9Vk+mrH+Oa6Kj6XhLyd3lepOMdGlGKcfK0ie+tA73rXu7Rz504999xzkqRvfvOb+q3f+i197nOfU01NzeLfm5mZ0Uc/+lE9/PDDi/9v06ZNev/731/0NsMa2Q6QGEjZkxO2mbNaqfVdsysjs32/zHxP6dfFlW2fyncbsdUmQrlMFuqrKvRHv7xV73lTp/7yqRP6lyNDV/w73zwW1ndePq+P/PIW3f2mTXKn2Z7UjtZyMA4AAKDYslnRNjUzpz99fECP/SB0xe+7XdJ737JZH/o/tsjnye3YplRJhenpaY2MjGj9+vX6j//4D33/+9/PO1ifz/j+9OnTi8l7l8ulaDQqt9utjRs3FrwSPlV7JKmmpkZzc3O6/fbbddddd+U8jzV7VSKcjbiC9XPMbJKi3KfsWX0/l8p0b1O1NV0y/YUXXlg1YZ3PqvhcEvJ2eV+LtRK+1OLkaxmJ+ywMDg7q6quvTvln8/Pzy/7eaivZv/Wtb+mmm24ypD0ul0uPPfaYdu7cqXA4LEn60pe+pCeffFJvf/vbFQgEdPbsWR06dGjZh7G6ulpf/epX5fV6DWkH7C/bARIDKXtay+fxZKvU+q7ZlZHZvl9mvqf06+LKtk8Vso1YqolQXmeV1fv06V/fofe+ZbP+9PEBPT84tuzPo7Pz+tODL+rz3/ihflYvaeuGJgJ4AAAAWCabFW0/PD2mD375qAbPT1/x+xsafPqr39yhnZua8m7D0qTC8ePHdejQIbW2tmp4eLjgYH2+4/vR0dHFGGJLS4thK+FXa8/4+Lg2b96sxsbGnF+/GKsS4WzEFewhU1KU+2QP+RRC5ZrwXi2ZLkm9vb2rJqz37dunffv2md4+qxVrJXypxcnXMhL3WUgmk8sS9Oms9vcybX+fq40bN+rQoUO64447dOrUKUmXz7Lft29fyr/f3Nys/fv364YbbjC0HbC3bAdIThtIrZXKa7uex2MnTuu7mZhdGZnt+2Xme0q/Lq5c+pSR24gVMlnYvqFeX3n/m/QvR4b058FjOjcVX/bnoVilQvNbVP+tZ/SlA1/Wh/s+5LjPOgAAAIyXaUXb9u3bdeiVuB566oTmE1fG6d5+w3r92Tu2q95XUXBbFpIKe/bs0bPPPquBgQFDgvWFjO8XFvLEYjHDYilGz2E5nxfZIK5gfwux2/Xr12t4eFhdXV1KJpPcpyIrZiFUqmT6nj17skpYL/xesWL+Rvw7ubxGsVbCl1qcfC0jce9gb3jDG3T06FF97GMf0xe/+EWNjY1d8Xeqqqp0xx136C/+4i/U1tZmQSthpWwHsk4a8K61ymu7ncdjN6n6rsvl0sTEhNavX69gMOio98vsyshsP+tmPw/o18WTa58yqmq50MmCy+XSu94Q0K3Xt+qhJ4/rn75/evlfKKvQxU23aLLhGj3w/z5MAA8AAABpV7TVNvl1797v6/gl3xW/V1NZrj97xza983XGjyeNDtZbNb43qj2ZcD4vslVKcYVSW6C0MnZbW1uriYkJ7dy5U7t27XL89TmFHQqhcvkOLFbM34h/J9fXKNZKeCfleJAeifssbNq0yfAV80sV8tr19fX6m7/5G/3lX/6lnnnmGQ0ODiocDqupqUkdHR3atWvXsnPvsfZkO5B1woDXDgMOK9ht+x+7TSiW9t3Dhw/r+eefV11dnY4dO6ZTp045qrCj0GRnNvcmm896MZ4HduvXpcqqalujJgv1vgp98p3d0pkjOnCyTPO+xmV/nmjo0Jm639KffumwPvehO+V2u8y4HAAAADjAagmCi4lKnd3+2xpKkbR//cYG/fVvvk4dTVXL/r9R816jg/V2W01ndHs4nxeZ2C0mVahSW6CULnY7PDzs+PvlJHYohMr2O7BYMX8j/p18XqOY391OyPEgMxL3JaKyslK33nqr1c2ATWWbILN7Is0OA461zq4TikAgsDgIqqio0Msvv+zIwo5Ckp253JtsPut2fx4gO1ZW2xo5WagcH1TD94Ia9t+oyu1vlVxLEvTucn3zfL3et+85ferXd6ip2mPgVQAAAMApUiUIRstbVPNrH9K8Z3li3uWSPnDLNfqDW7pUXuaW9NOE4EJBeG1trRKJREHzXqOD9XZbTWd0ezifF+nYNSaVr1JcoETs1j7sUAiV6jswmUyqpqZGQ0NDGhsbW/zuLUa/MeLfyfU1rDg2gpiu85G4B+AYdhhwrGV2n1CUyuQgn2Sn3e8NrGVlta1Rk4X29nZVVZZr5nv/JG/4Rbnf1Kv5qnXL/s6/n4io568P669/83X6uavWrfJKAAAAKFXLEgRDQ5q++hZ53/BOrdyTqd5Xob/+zR36xS0ti/9vISE4OTmp48ePa35+XvF4XJWVlfJ4PHnPrcxItNttNZ2R7bHbjgKwh1Do/2fv3uObqu//gb9O0qYJtE0LJKWQgkhdwVIUEBBv8/bd16joVNwUlaKIE+9f169u7vvl+5NNpy6bbvO6TqVVsTL9bgMlXvZ1UyfKHcQCFSqXHii9QNNr0jTN+f3BGpo2l5P7SfJ6Ph48HuTTnOQkOSc5n/f7/fl8RKxatQovvvginE4nurq6IAhCUsU9fM0UkCpxrMEYu1UOJRRCDf0NbGpqQnNzM7q6umAwGLB27Vp88MEHGDduXFyOm2gcn5FM/89lI0guJu6JKGko4YIjnSm9Q5FKnYNQk51K/2wocpFOB5js1bZeAbz6bZD274R29gJkTTcDgspzv6aOXiys/PLE6KlLToOaU+cTERERpY2BBMGTT/8OzrNvh2PU5GH3mVqYi5dunoUJo0+OwB9cCF1fX4/e3l643W5kZGRApVIhJycnor5VLBLt/q7vEzWNeLT6G0qbUUCpUm26+EAGEl+HDh1Cc3Mzent7kZGRgYkTJ3riIEqKe/j6bHbu3OlzpoB4JSvjibHb6IrkXI9HIVQoS3YOFN9kZ2ejq6sLra2tOHbsGEwmEw4fPozc3NyYHjeiKGLfvn1oaWmB0+n07HOozxON6f+5bAQFw8Q9ESUNVl4nltIT4+ncOYj3Z5NOQQIlSLXpAMPhM4DXtROub+zomrYAnX0n7+uWgN/+3158+e0x/PaGGRir1yZux4mIiIgoIqH2PabN/S5waSYcx3uH/e3qM8fhiWunQ6dRe7UPLoTWaDQQBAF2ux1utxsqlQoqlQqSJEXUt4pHIW2q9BuUNqOA0qTK5yzH0MRXX18f3G43MjMz0dTUhEmTJikmJgX4/mxWrlyJ7u5uuN3uYcm7eCQrB4tHLIex2+iJ9FyPdSFUqEt25ufnY/z48aitrcWoUaO8Bh0VFxejs7MzZsfN4Fl12traAABHjhzBsWPHPLPqyH0eucc4B1lRJJi4J6KkwcrrxFJ6YjydOwfx/GzSKUigBFwG4SR/ATyNfgx+vHoHPtvb6nX/DfuP4/LffYbnFs7EvMnhT53PQhUiIiKixAi177G9wYbbqzajtcs7aZ+hEvCzK6Zi8TmnQBCGz8g0uBA6Pz8fx44dgyAIkCQJLpcLx48fh8vlQnNzM/bt2wdRFBV3PZiM/YZA19nJPmNYrCTj5xyJwYmvkSNHore3Fz09PZ5R9w0NDYqJSfn7bEaMGIGuri4AiGmyMli/NV6xHMZuo0POuQ5A9mj3aMc0wvkuCjToSJIknHXWWThy5EjUj5uh++p2u+F0OqHRaKBSqVBcXIycnBzZzyP3GFf6ADhSNibuiRSOCQNvrLxOHKUnxtO5cxCvzybdggRKwApdb/4CeFW3zsGLn9bj1x9+g3635Gk/3u3EzS9vwPIrT8eieRN9BmoDYaEKERERUXCxiFuE2vd4/+tGPPDWdjj63F6PMyZbg+cWzsTcU/0Xcg4uhHa5XAAAlUoFl8sFu90OANBqtWhra8OePXtQXl6uuOvBZOs38Do7PMn2OUdqcOKrqKgIBw4cQFZWFhwOB3p6etDX14fTTjstaNwjHrFVf59NY2MjMjIy0N/fH7NkZbDzKd6xHMZuIxfsXH/qqadQW1sre7S7nO+FUM6TcL6Lgg06GljzPdrHja99HRhtn5+fjylTpuDxxx8P+jxD358nnngC27dv97uvSh8AR8rGxD2RgqVqRybd12pOVsmQGE/XzkGwzwYAKisrI35P0i1IoASs0JVHpRJw14XFmDtpNO57cxsO2+yev/W7JfzPmlrsOtKBFd8vRVaGOsAjncRCFSIiIqLg5CSMwumfye17SJKEys++xS+teyBJ3o9xmjEbryyejaJRI3w/yb8MLYTu7++HJEnIyspCX18fNBoNnE4nsrKysG/fPkVeDyZTv4HX2eFLps85GgYnvtrb21FQUICDBw9CpVJBp9Nh7NixMBgMAWNS8Yqt+vtsjh49CgCQJCkmyUo551MiYjmM3UYm0Lne0dGBd999F9nZ2SF/h/r7TQ71PAnnu0jOoKNYHDe+9nXcuHHo7OyE0WhEcXFx0PMt0Pvjb3+VPgCOlI2JeyKFStWOTKoWI6SLZEiM+7vIS/XZK/x9Njt37kR5eXlUzrl0CxIoQapW6MbqfJw1MR/r7jsfP/7Tdvxtd7PX397a3IC9zZ148eZZMOYGX/eehSpEREREgQWLW7S2tmLlypVh9UXk9D36+t1Y/tdavLnx0LDtzz9tDJ67aSZytZlBX4evQmhBEHDo0CG43W50d3dj3LhxKCwsVOz1YDL1G3idHb5k+pyjYWjia6CgZvTo0dBoNFi6dCkWLlwYMEkZr9iqv89Go9EAAPR6PWw2W9STlXLOJ8Zykk+gc72npwdqtTrk71B/MfnFixdj5cqVIZ0n4XwXJWpAWKTfm+F+j8Tj9aZ6rDudMXFPpFCp2JFJ1WKEdJOMVbPpUjAy9LOJ9jmXbkECJUjFCt1Yn4/6EZn4wy1n4Zm/fYPffbzP629bD9kw/9l/4qVbzsKZRXkBH4fBDSIiIqLAAsUttFotHn/8cWRmZobVFwnW9xhdMA63V23GJ9+0DNv2htlF+Pn3pyFTrZL9WnwVQtfV1eEf//gH6uvrPfuj1OvBZOo38Do7fMn0OUdDsMRXsNcbz9iqv89mwoQJUKlUyM7OhiAIUU/eyTmfGMtJPoHO9a6uLuTk5KC1tVX2d2ig+OBjjz2G3NzckM6TcL+LEjEgLNLvzUi+R2L5etMl1p2umLgnUqhU7MikYjECKV86F4xE+5xLtyCBEiTDEhWhiNf5qFIJePB7JZhSmIsfr94Be1+/529NHb34wUtf4Ilry3DtzPCDxQxuEBERUboLFLdobm6GJEno7OwMqy8SqO+h1uViXc9k1DYNT9r/xDwFP7rgVAiCEPLrGVoIXVlZiQ0bNkT9ejAWI+SSqd/A6+zwJdPnHC2RJL7iGVv1N3NHR0cHZs+ejbKyMgCAw+GIavJOzvnEWE7yCXSuX3TRRdi6dWtI36GB4oM5OTlwOBwhnSeRfBfFe0BYpN+bkX6PxOL1pnOsO10wcU+kUKnYkUnFYgRSvnQuGIn2OZeOQQIlSIYlKuSK9/l4eVkhJo0ZiaXVmyG2nVz33uly48HVOyC22XHvxcU+A7sMbhAREREFFihuMRBEjiTQ7avvoRo5Cr3n3IEDTT1e98/KUOHpH56Jy8uiFyuJxfVgLEfIJUu/gdfZkUmWzzmawk18xTu2Oviz+fTTT7F582bk5uZi9+7dOHDggNdMAaIoorKyMuLPUO664YzlJB9/5zoAlJeXh/QdGig+OPg3O5TzJJm+iyLZVyXmaNI51p0umLgnUqhYdWQSufaJEn/oKPWlc8FILM65ZLowTyXJuESFL9E8H+X+nk0tzMWae87DPau2Yn39Ma+//eajbyC29eCxa8qGTaXK4AYRERFRYIHiFk6nE7m5uejo6Ai7LzK076EZbcKfbSY0dfZ53S9vRCZeWTwbMyfkR/X1Rft6MB4j5JKh35CM19lKW0c4GT5nJUhEkYjJZPI8b2ZmJvbt2zfsXG9tbcXKlSujUsAj93xiLCc5+TvXQ/0O9RcfHDg2u7u7MWLECBw/fjyk8ySZvovC3VclFpulc6w7XTBxT6RQsejIJHrtEyX+0FHqS9eCkYFz7PDhw2FdfAeSTBfmpCzROh9D/T0bNVKD6tvm4Bfv7cbK9Qe8/rZ6s4jGdgeev2kmcrSZXn9jcIOIiIjIv0Bxi8WLF2PlypUR9/8H+h47xXYsfnUjjnU7vf5eqNfitSVzUGzMicVLjOr1IEfInZRM19nB+h5KS+rTSYkqEgl0rmu1Wjz++OPIzMyMWgGP3POJsZzUEep3qK+YvMvlgiRJaGtrQ35+Ptra2gAABoMBBQUFii6miiclFpula6w7nQiSJEmJ3glKLaIooqioCADQ0NCQ9l/ukYpWB0AURZSXl/us7DYYDKiqqgr7cUPZv8EdnqE/dEzcp494dmxjdewr2eDz7OjRo2hpObH2o9Fo9Lr45jlH8RaN8zHSx1j5+X48+u4uDL0CnlqYi1cXz8ZYvTYaL5WIiIgobfjr30Wr/7++vhV3VG9BV6/Lq/1Uw0i8tmQuxufpov2SYmLFihVYs2YN6uvrUVJSAp1OB7vdjrq6OhQXF2P+/PlYvnx5oneTBgnW9xgoUBmc1Gd/W3niXVwR6FzX6/WQJAmdnZ1eSX2bzYbS0lIsWrSIyXWKicG/yR0dHTh48CBcLhcEQUBGRgYkSUJ2djY0Gg3uvPNOLFy4MOXipZFQUpFWOsa6lSwW+VCOuCdSuGhVQ8aisjucEfzJVFVNsRHouInFsaHEyshY8jX9IgBkZ2fD5XJh/vz5irv4VtLFL8VWNM7HUH/PfB1f426ehftqtsHR5/bcb3djB655/nO8eutsTBmbG5PXT0RERJSK/MUtotH//2hXE+5+Yyuc/W6v9ukmPV5dPBujs7Mi3v944Qi55BPvkdMUG/EeaR7oXB84TjjFNcXb4N/ktWvXoqenBy0tLRg1apRXAcmkSZOQn5/P768hlDRjRbrFutMRE/dEaSLaa59Esjabkn7oKL4CHTc//elPkZ2dDUEQor6UQzoVjPgLLCj14jvWS3iwKEB5Ij0fQ/k9C3R8vbn0bNxetdlrutXGdgeuf+EL/GHRWZg3eXTUXzsRERFRuomk/79uZyPue3MbXG7vqZLOmTwaf1h0FrKzkiusyeUDk0+gvsfA+tBDR04PFBSvWrUK+fn57IsmkWjFDwKd606nE7m5uejo6GABD8XdwG9yY2Mjjhw5gtbWVhaQJEik3zfpFOtOR8l1hUtEYYt2ZTfXZqNw+DtuDh06BODEqPCenp6YVKqnS8FItIt0YimSAiA5Yl0UQOGL5HyU+3sW7PiqqqrC/951Dha/ugn7W7s9j9/Z60L5qxvx3MKZ+LfTC4Y9P4tBiIiIiMITynXUX7cfxoOrd6B/SNLePG0snrnhTGRlqOOxy1HFEXLJJ9yR001NTXjxxRcxfvx49kWTRDTjB4HO9YHlFVjAQ4nEGWASK1rfN+kS605HTNwTpYloV3YnU3KQlMPfcXP06FGo1WocO3YMhYWFLASJQDJdfMeyACjWRQGUOHJ/z+QeX+8sOwdLqzdjy8E2z3M4XW7c+foWPHXddFw36+RxwmIQIiIiovCEch319hYRD729A0Ny9vjBWSb88trpUKuEqOxTIgoyU2mEXDoUtIYzclqSJDQ3NyM7Oxu1tbUp1RdN1c88FvGDQOf6mDFjWMBDCcUZYBKH8UqSg4l7ojQR7cruZEoOknL4O24G1mEXBIGFIBFKpovvWBYAcVaQ1OXr90wQBHR0dGDcuHGwWq0wm82yj69RIzV44/a5eKBmO96vPep5nn63hB//aQfa7X247bxJ7FwRERERhSmU66iajYfw0z/vhDQkaX/z2ROw4qppUEWYtB9IPH766afYvHkzcnJy4Ha741qQmQoj5NKloDWckdPZ2dno6upCV1eX19rRyd4XTeXPPFbxA3/neioV8FBy4gwwicN4JcnBxD1RGonmhWEyJQdJOfwdN6NHj0ZXVxfUajULQSIU6sV3IivmY1kAxFlBEiNex9Pg37OBoGtubi52796NAwcOoKamBtOmTZN9fGkz1Xh24Qz87M9f463NDV7PteLdXbD1OJF94FN2roiIiIjCIDdIXf3FASz/a+2w7W899xQsv/J0CIL/pL2c69CBxGNnZyf27NmD/v5+OJ1OZGVlQaPRsCBTpnQraA115PThw4dhMBhSau3oSD7zZBiln4j4QSoU8FByYwFJYjBeSXIwcU+UZqJ1YcjKPAqHv+PG7Xaju7sbbrebhSBRIPfiO9EV87EsAOKsIPEX7+PJZDJ5jqHMzEzs27fPK4C0efNmz//lHF8ZahWeuK4M+hGZ+MOn33r97Xcf78PUjAz02B3sXBERERGFSE6Q+uV/7sfP3901bNsfffdU/OSyKQGT9nKuQwcnHuvr69Hb2wu3242MjAyoVCrk5OSwIFOmdBwtGMrI6ba2NqxduxbHjh1Lmb5ouJ95omMOcjF+4C0Zii0oOlhAEn/8viE5mLgnorCxMo/C4e+42blzJwtBoijYxbcSRknEsgAoGWcFSebOcaKOJ18BpCNHjqC+vh5jxoxBcXExcnNzUVpaKuv4EgQBPzVPQd6ITDz1fp3X33a7jBgxfQGE/b9i54qIiIgoBMGC1A26YrziI2l/78XFePDfvhN0pL2c69DB140ajQaCIMBut8PtdkOlUkGlUkGSJBZkysDRgt6G9r1FUcQHH3yQVH3RYML5zJUQc5ArkvhBMvfjfUmWYguiaIrneZyM8UqKPybuiSgirMyjcPg6bkwmEwtB4kgpoyRiVQCUbLOCJHvnOFHH09AAUk9PD9rb29Hb24vW1lYAJ46FWbNmYfTo0bKOL0EQcNeFxdDrMvFff/naa33VHuM0jLqyAsff+zU7V0REREQyBQpS28efhY+O6Ydt8+C/fQf3XXJa0MeWex06+LoxPz8fx44dgyAIkCQJLpcLNpuNBZkyhTpaMNUSm8EkW19UjnBGiCol5iBHuJ9Zsvfjh0qmYguiaEnE7JGp9htB0cfEPRERKQYLQeJHSaMkYvW5J8usIKnQOU7U8TQ4gHTkyBG0t7d7Rk4NJO/1ej2+/vprVFVVhfQ+3jR3InK1mXhw9Xb09Z/M3rsKy2C89r+QvaMGOk0GO1dEREREQfgLUjvGzUDLKZcOu//Dl03Bsgsny3psudehg68bXS4XAEClUsHlcsHhOLEc0uTJk1mQKUMoowWHJkRUKhV+/etfY/bs2bjgggsU2T+LhmTpi8oVzghRJcUc5Aj1M0uFfvxQyVRsQRQNiTqPU+03gqKPiXsiIqI0lC5rKiVDMUgqdI5jdTwFG50zOIA0dK1SrVaL/Pz8iN7H+WeMQ442Az96bQt6XW5Pu2NUMUZfci9unNiDq664jJ0rIiIioiCGBqlbs0/F2ub8Yff7z38vkZ20B+Rfhw5NPPb390OSJOh0OqjVakyZMgU5OTksyJRB7mjBoQkRp9OJ3t5eaDQaHDlyBHV1dUk9OjmYZOiLyhXOCNFkjDmE8pmlQj9+qGQrtiD/0m2mk3Al8jxOpd8Iij4m7omIAuCFDqUqrqmkHKnQOY7F8SRnurLBAaT29na0trait7cXWq0WkyZNgk6nQ0dHR0Tv44UlRqy8dQ6WVG1Cj7Pf037YrcenwiSUG8aG9bhEREREiZKofu5AkPrdr47gvje3QRry9/svOQ13X1Qc0mPKvQ71lXgUBAEdHR0pP/o7FuSMFhycEMnOzkZ7ezsEQfCMvK+trcXkyZMVOzqZ8SBvoY4QTfWYQyr044dKxmILGi7VlnCIpVQ8j33h71nyYeKeiMgPXuhQKuOaSsqRCp3jaB9PoUxXNhBAeuSRR/DJJ5+gtbUV+fn50Ol0UXsf500ejerb5mDxq5vQ1evytH/57XEsemUjXr11NnK1mWE/PhEREVG8JLqf+0HtUdxfsx3uIVn7ZRdOxgOXBl/T3lfwWe51KKemDV2gYH+w0YKDEyIZGSdC0G6323N9npmZqdjRyYk+T+IhnEROKCNEUz3mkAr9+KFSvdgiHaTiEg6xlIrn8VDp8HuWigRJkoYWuBJFRBRFFBUVAQAaGhr4Y0BJSRRFlJeX+7zQMRgMIa+VTKRUrLpMvFT6vonW8VRZWYnq6mrU1tZ6TVdms9lQWlqKRYsWDQsYxeN93N5gw6KXN6DD4fJqP8OkR/Vtc6EfweQ9ERFXKIwKAAAgAElEQVQRKVeirzv/vqcZd7y2GX393qHI28+bhJ9dMRWCIATc3lfweSAJyIR89AV6v+UE+wdf00uShL6+PtjtdgiCgOzsbOTn58Nms6G4uBjz58/H8uXLfT5OvPusiT5PYmngvfz000+xefNm5OTkwO12h/zZhvOcqXZupupxMvi8H1pswSSfcg2cZ2vXrsXu3bvR0tKCUaNGyYqlpLNUPY8HpPrrU4pY5EM54p6IyId4rHGTqp0XSi5cUynxUmkkQrSOp3CmK4vH+3hmUR5WLT0bt7y8AW09fZ72HWI7bnr5S7yx5Gwm74mIiEixErmW68b9x3Hn61uGJe3L502UlbQPNoqwqqqK/ZooisaozcGjd+vr69Hb2wtJkqBWq+F2u71G3/sb1ZiIkYKpuHY5cPK97OzsxJ49e9Df3w+n04msrCxoNJqYjchN1ZhDKvXjB+PMJMln8PdkfX09Ojs74XA4MHbs2JSd+j1aYnEeKynen6q/Z+mAiXsiIh9ivcYNp6khosHYOfYW7nRl8Xgfp43Xo+aOebjpj1+itcvpaf/6cAdufnkDXl/CkfdERESkTIlay7X2SDuWrNyEXpfbq/3GOUX4n/mlQZP2AIPP8RaN93twQkSr1Xoli91uNzo7OwNOwZ2oKZ9Tcc3jwe/lQBGF2+1GRkYGVCoVcnJyeC6FIVX78alabJGKhn5POhwOOJ0n4hQHDx7EiBEjYLPZUmrq92iL5nmstHh/Kv6epQsm7omIfIjlGjdcb4iIfGHn+KRI1taLxvsYrEK6ZGyOJ3nf1NHrad95uB23vLIBry2ZC72OyXsiIiJSlkSs5bq/tRvlr2xEZ6/3UkPXzhiPx75fBpUqeNIeYPA53qL1fg9OiAyenl2SpKCjGhNVrBGP8yTeIzIHv5cajQaCIMBut8PtdkOlUkGlUkGSJJ5LYWA/nhJp6PekXq/Hnj174HQ64XK5sGfPHmi1WlmxlHQWrTiS0uL9ibjuo+hQJXoHiIiUyGw2e6YKs9lsqKurg81mi8qFztCLqpKSEuTl5UEURTidTlit1ii+EiKi5DMwOsdgMKC0tBTFxcUoLS2FwWCI+bSDVqsV5eXlqK6uxpo1a1BdXY3y8vJh383FxmzU3DEPBblZXu1fie245eUNaLf3gYiIiEhJYtnP9eVouwO3vLzBa5YiALh0agGeWjBddtIeGB58ttvtDD7HUDTf74GEyGuvvYaPPvoIS5cuxfz587Fo0SJUVVX5Pe78FQ/EOsEc6/NEbn8jmga/l/n5+VCr1RAEAZIkweVycUQuUZIa+j2Zl5eHiRMnQqVSQavVIj8/P26xlHSnxHh/vK/7KHo44p6IyIdYrlXFkQJE/ilpLShKrERMOxhqhfSkMSNRc8c83PCHL7xG3n8ltmPRyxvw2u1zkauVP/Kexz8RERHFUjzXZLb1OLHolQ0Q2+xe7XMnjcKzC2cgQx3aWKJIZmSi0MXq/Q5lVGOiRgrG8jxJ1IjMwe+ly3Vi9guVSgWXywWHwwFJkjB58mSeS0RJxtf3pNPpxMiRI2EwGHD66afjyiuvZGwhDpQY74/ndR9FFxP3RER+xCppxGlqiHxT2lpQlHjxnnYwnOk4J40ZiTeXno0b/vAlmjtPJu93iO245eWNeG3JHFnJex7/REREFA/xKI7s7nVh8aub8E1Tl1f7tPG5+GP5WdBmqkN+TAaf40sJ73ciizVidZ4kavr/oe9lf38/JEmCTqeDWq3GlClTkJOTw3OJKMn4+56cMGECDAYDnnvuOZ7TcaLUeH8iBsVQ5ARJkqRE7wSlFlEUUVRUBABoaGjglwDREKIoory83GeFtcFgQFVVFc8bSjs8L0gJVqxYgTVr1qC+vh4lJSXQ6XSw2+2oq6tDcXEx5s+fj+XLl/vc9tuWrmHJewA4sygPry2Zg5wAyXse/0RERJQqnC43llRtwmd7W73aTx0zEqvvnIcx2Vk+t5M78xBnKIqvRL/fg4tbhxYPJKq4NZL3JJL+RqSGvpeCIKCjowOzZ8/GBRdcwHOJKEkp8XsyHTGuk75ikQ/liHsiojhTQuU6JZdEB0viIVEjD4gGi6RC+lRDNt6842zcOCR5v73BhttWbkLVbXMwQuP70pvHPxEREaUCt1vCQ2/vGJa0L9Rr8drtc/0m7UOZeSjeMzKlu0S/30obKRjpLFmJHJGptPeSiKKD57YyMN5P0cTEPRFRAvCiiuRKl+mzlbgWFKWfSKfjnPyv5P0Nf/gSLYOS95sOtOH2qs14ZfFsn1PD8vgnIiKiVPCrD+vwl+1HvNryR2TitSVzMD5P53ObRK35TcljcPFAIovao3GsJnL6fyDxhRhEFBs8t5WB8X6KFibuiYgShBdVFEw6BbGUuhYUpZdoVEhPNmR71rxv7TqZvF9ffwx3vr4FL90yC1kZ3sl7Hv9ERESU7F7/8iBe+Ee9V9sIjRorb52DYmOO3+048xDJleii9mgcqxyRSUSU2hjvp2hg4p6IiEih0imIleiRB0QDolEhXWzMxhu3z8UNf/gCbT19nvZ/1LXg3lXb8NxNM5GpVnk9J49/IiIiUhq5o5v/tqsJy//6tVebWiXg+Ztm4oyivIDPwZmHkkeyj3aPVLSOVY7IJCIiokCYuCciIlKodApiceQBKUk0KqRLxubgtSVzsbDyS3Q4XJ72D3c14cHVO/DMD8+EWiV4no/HPxERESmJ3NHN2xtsuPfNbXBL3tvPy9iPvZ8eRvHIwAlJzjyUeHIS8qkw2j1S0TxWOSKTiIiI/GHinoiISKHSLYjFkQeUaqaN16Pqtjm45eWN6Oo9mbxfu+MINGoVfrVgOlT/St7z+CciIiKlkDu6+eCxbixZuQn2vn6v7XMP/RN7vvkIB2UkdznzUGLJScin0mj3SPBYJSIionhg4p6IiEih0jEwwJEHlGpmTMjHK4tno/yVjV5B7Xe2itBmqvCL70+DIJwcec/jn4iIiBJNzujm6xaWY/Grm3Cs2+m1baa4GeL7L8lO7vqaeUgQBHR0dGDcuHGwWq0sZowRuQn5VBvtHi7OkkVERETxoAp+FyIiIkqEgcCAwWBAaWkpiouLUVpaCoPBwMAAkYKJoojKykqsWLEClZWVGJfZgz+WnwVNhvel9xsbDuGpD+oStJdEREREvvkb3SxJEhwOBxqOHMXS6s3Y39rttV1W234csz6LvLw8lJSUIC8vD6Iowul0wmq1+n0+s9mMqqoqLFq0CFOmTEFnZydyc3Oxe/duVFdXo7y8POD2FJ6hCXl/n1mw4yFeo901Gg1MJhNsNhvq6upgs9niXtQ++FidP38+Fi1ahKqqqpQsqiciIqLE4Ih7IiIiBeP02UTJJdB0oy/dPAt3vLYZff0nF4F94R/10Osyced3Jydwr4mIiIhOCjS6OUurxRb1FNQebPPaZpTQA2x/E81uV1hTmZtMJs+MY5mZmdi3b19CpmRPJ3Knn+do9+H7wlmyiIiIKFaYuCciIlI4BgaIkkOw6Uarqqrw+xtn4K43tsJ9MnePJ6x7kKvNxMK5ExK380RERET/EmjJrp6J50PsGuF1/0K9FgvyjuIvGlVEyV0lTMmeTuQm5JWyhBuL2omIiCgdMHFPRERERBQFcoPNT143Hf/59lde2/7sLzuRo83A/DPGJWjviYiIiE7wN7rZWVCKJtO5XvcdqVHj1VtnI9tVgnVvr4oouSt3BDhFh9yEPEe7E3kTRZEFJEREFDNM3BMRERGRYiRzEERusPn6s4rQ4XDh5+/u8mwrScCDq7cjR5uBC0uMiXoJRERERACGj26W8idgVZMRcJ2cNkglAL9fOANTxuYCyI04uauEKdnTSSgJeY52Jzoh0NJo8Zp9goiIUhsT90RERESkCMkeBAkl2LzkvElo73Hidx/v87T19Uu48/UteG3JXMw+ZVQiXgIRERGRx8Do5sZ2O65+9nP0unq9/v7I5VNx8ZQCz+1Ik7tKmZI9nYTymXG0O6W7YEujlZWVsZiFiIgiJkiSJAW/G5F8oiiiqKgIANDQ0MALFiIiIgpKFEWUl5f7DIIYDAZUVVUp/poi1NcgSRIeXbsLK9cf8HqcnKwM1PzobJSO08f5FRARERF563G6cP2LX6D2SIdX+41zivD4NWUQBCGqzze4kHPoCHAm7okokSorK1FdXY3a2lqvpdFsNhtKS0uxaNEiFrcQEaWZWORDOeKeiIiIiBJO7vrwShbq+p+CIGD5laejw96H/9122NPe2evC4lc34X+XnYOiUSPi/TKIiIiIAABut4QH39oxLGk/79TRWHH1tKgn7QFOyU5EyiV3aTQiIqJIMHFPRERERAmXKkGQUIPNKpWAJxdMR4fDhb/tbvK0t3T2YtErG/H2nfMwOjsrXrtPRERE5PGbj77B+7VHvdpOGT0CL9w8E5lqVcyel1OyE5EShbI0GhERUbiYuCciIiKihEulIEioweZMtQrPLpyB8lc2YsP+4572/a3duK1qM95cOhcjNLxsJyIiovhZt7MRz/59n1dbrjYDLy+ejbwRmgTtFRFR4pjNZtTU1MBkMkEURbS1tXmWRtNoNFzOg4iIoiJ25bFERERERDKZzWZoNBqYTCbYbDbU1dXBZrOlTRBEm6lGZflZmDI2x6t9R4MNd72xFX397gTtGREREaWbPUc7UPGnHV5tapWA52+ahcmG7ATtFRFRYg0sjWYwGFBaWori4mKUlpbCYDD4XBqNiIgoHIIkSVKid4JSiyiKKCoqAgA0NDTwooWIiIhksVqtsFgscDqdw9aHV2LiXhTFkNdfDbZNU4cD1z6/Hodtdq/trptpguX66TFZS5aIiIhogK3Hiaue/RyHjvd4tT96VSnKzzklMTtFRKQg4fQDiYgoNcUiH8rEPUUdE/dEREQUrmQJggwuMrDb7dDpdEGLDORus6+5CwteXA9bT5/X9nddOBkPXTYlpq+LiIiI0per341bV27CZ3tbvdqvn2XCUwtYQEhERERENBgT95QUmLgnIiKiVCaKIsrLy9HS0gJRFCFJkmdtQ4PBgKqqqmHXP6Fus+VgG27645dw9HlPkf//5p+OxedOisvrJCIiovTyy3W78dKn33q1nVGUh7fuOBvaTHWC9oqIiIiISJlikQ/lGvdERERERCGwWq1wOp0QRRF5eXkoKSlBXl4eRFGE0+mE1WqNeJtZE/Px3MKZUKu8R7Y9+u4uvP/10Zi+PiIiIko/f91+eFjSfkx2Fl66eRaT9kRRIIoiKisrsWLFClRWVkIUxUTvEhERESlQRqJ3gIiIiMKTLFOKE6WaxsZG2O12SJIEo9EInU4Ho9GItrY2OBwONDY2RmWbS6YW4PFrpuHhd3Z62iQJeOCtbajRz8OZRXkxfZ1ERESUHr4+3I6H3/nKqy1TLeClW2ZirF6boL0iSh2+lsyqqakJuMwWERERpScm7omIiJIQO/5EiVNYWAidTgdBENDc3Ayj0Yjm5mYIggCtVovCwsKobAMAP5w9AU0dvfjNR9942hx9btxetQl/vutcFI0aEbPXSURERKnveLcTP3pty7DleVZcPQ2zJo5K0F4RpQ5RFGGxWHwumWWxWFBWVsYCfCIiIvLgVPlERERJZnDHv7a2FvX19aitrUVLSwssFgun3COKMbPZDI1GA5PJBJvNhrq6OthsNphMJmg0Gp/FM+FsM+Dei4vxg7O8g3mtXU7ctnIT2u19UX99RERElB763RLur9mGwza7V/tNcyfgxjkTErRXRKklnGW2iIiIKH0xcU9ERJRk2PEnSiyTyYSKigoYDAaUlpaiuLgYpaWlMBgMqKio8DliJpxtBgiCgMeuKcO5xaO92vc2d+GuN7agr9/tZ0siIiIi/5752zf4bG+rV9tZE/PxP/NLE7RHRKnH35JZkiT5XTKLiIiI0henyiciIkoy4ayVTUTRZTabUVZWBqvVisbGRhQWFsJsNgdMwIezzYBMtQrP3zQLC15Yj73NXZ72z/cdw8/+vBNPXjcdgiBE5bURERFR6vu/3U34/cf7vNqMOVl4/uaZ0GRwnA9RtIS7ZBYRERGlJybuiYiIkgw7/kTKYDKZsHTp0phvM0Cvy8Qri2fjmufXo7Wr19O+erOIiaNH4u6LisN6XCIiIkovh4714D/e2u7VlqES8NxNM2HM0SZor4hSk9lsRk1NDUwmE0RRRFtbm2eN+2BLZhEREVH6YQktERFRkolkrWwiSm5Fo0bg5fKzoM30voz/1Qd1WLPjSIL2ioiIiJKFo68fd76+BR0Ol1f7Ty+fitmnjErQXhGlrkiWzCIiIqL0wxH3RERESWag42+xWKDX6+FwOKDVaqHRaNjxJ0oDZxTl4ZkfzsCyN7ZAkk62/+efdmDiqBE4oygvcTtHREREiiGKotcSPZdddhl+++Vx7Grs8LrfldMLcdu5pyRmJ4nSQCRLZhEREVF6ESRpcLiPKHKiKKKoqAgA0NDQwItQIqIYGRqIY8efKL388bNv8Yv3dnu1FeRmYc0956Egl9PcEhERpTOr1QqLxQKn0wm73Q6dTgfHuFlomfRvXvcrNmbjr3efi5FZHNtDRERERBSKWORDeVVORESUpCJZK5uIkt+S8yZhf2s33thwyNPW1NGLO17bgrfuOBvaTHXIj8mCICIiouQniiIsFgtaWlogiiIkSYLacCqyz77I634jNWq8ePNMJu2JiIiIiBSCV+ZERERERElIEAT8v6tKUd/ShS+/Pe5p39Fgw0/e+QpP//BMCIIg+/F8jcyrqalBRUUFzGZzLF4CERERxYDVaoXT6YQoisjLy8OYcRPQPOM2QO0dBnxqwRkoNuaE9Rws9iMiIiIiij4m7omIiIiIEiAaAe9MtQov3DQLVz/3OQ4d7/G0/2X7EZSMzcWyCyfL3pehI/MEQYDJZILFYkFZWRmD8UREREmisbERdrsdkiTBYDSi8/TvAyNHe91nyXmTcMX0wrAen8V+RERERESxwcQ9EREREaWdRI8Si2bAO3+kBn8sPwvXPr8eXb0uT/tTH+zBacZsXHp6gaz9GTwyz2g0orm5GaIoQq/Xw2q1cmkOIiKiJFFYWAidTgdBENCsPx3SqNO8/l6k7cVPzFPCemwW+xERERERxY4q0TtARERERBRPVqsV5eXlqK6uxpo1a1BdXY3y8nJYrda4PP/ggHdtbS3q6+tRW1uLlpYWWCwWiKIIURRRWVmJFStWoLKyEqIoBnzM7xTk4Lc3nInBM+NLEnB/zTbUHe0Muk+DR+YZjUbodDoYjUZIkgSHw4HGxsZIXzYRERHFidlshkajQWHp2XBPv9rrb6q+HvzuhhnIVIcXEhxa7FdSUoK8vDyIogin0xm36ykiIiIiolTEEfdERERElDaUMEos2Oj2p556CrW1tSGPxr9kagEe+vcpePL9PZ62bmc/bq/ehDV3n4f8kRq/23qNzGtu9uyTIAjQarUoLAxvKl0iIiKKP5PJhGX3/xg/+bsNwpB17e+eORIzpkwK+7H9Ffu1tbWFVOyX6NmPiIiIiIiUiCPuiYiIiChtKGGUWKDR7R0dHXj33XcDjsYP5M7vnoprZoz3ams4bsd9NdvQ75b8bjcwMs9kMsFms6Gurg42mw0mkwkajYbr1RIRESURSZLwfpsRriy9V/tMbQu66zfLms3Hn6HFfna7PeRiv0TPfkREREREpFQccU9EREREaSNao8QiEWh0e09PD9RqddhrzQuCgF9eW4ZvW7uxo8Hmaf9sbyt+/WEdHrrM93q2JpMJFRUVsFgs0Ov1cDgc0Gq10Gg0qKio4Ag4IiKiJPLyP/fjb7ubvNq0nSKaP38Da+w9AWfzCTQSXhRFtLW14fDhwxgxYgSOHz+OtrY2z+xFcor9lDD7ERERERGRUjFxT0RERERpQwlTwpvNZtTU1MBkMnkC4AMB666uLuTk5KC1tVVWYYG/4HrlLbNgfuYTHOtxee77/D/qMd2kx2XTfL9Gs9mMsrIyTltLRESUxLYdasMT1j1ebaq+HmRsfA276ncFTJRbrVZYLBafy/UA8PxNrVajq6sLAGAwGFBQUCC72C/YkkHBihSJiIiIiFIZE/dERERElDYCJc3jNSV8oNHtF110EbZu3SqrsCBYcD1ryyqg5HpApfZsc/+bW/He/d9FsTHb774xWE5ERJScbD1O3LNqG1xDlscZ9c1afFu/K2CiPNBI+F/84hcQBAEdHR2evwFAdnY2XC4X5s+fj4ULF8oq9lPC7EdERERERErFxD0RERERpQ2lTAnvb3Q7AJSXlwctLJATXO/q6ID9WC9055V7nre3H1jy6pd474ELkZ3FrgAREVGqkCQJFX/6Codtdq/26RmNONK4K2iiPNBI+NGjRwMAjh075vU3m82GSZMmIT8/X/Y1lBJmPyIiIiIiUipG64iIiIgorShlSnh/o9vlFBbIDa7r87qQdfRMOMae4Xn8g229qFi9Ay/cPBOCIMTnxRIREVFM+VrXfs6kUbhEOILXZSTKA42E7+npAYCojJJXwuxHRERERERKxcQ9EREREaUdJU8JL6ewQG5wvcBoRNahv+PwyAK4csZ6tn+/9ihe/ORbLLtwst/9EEUx4cUNREREFNxWH+vajx6pwe9vnIG+jiKsfit4ojzQSPgRI0YAAOx2e8Sj5JUy+xERERERkRIxcU9EREREpDDBCgtCC64D/Z++CPclP4ZKm+N5jF99sAfTxufi/NMMwx7farXCYrHA6XTCbrdDp9OhpqYGFRUVHAlHRESkILYeJ+4dsq69IABP//BMFORqgVx5ifJAI+FzcnIgCAJ0Ol1URskrZfYjIiIiIiKlESRJkoLfjUg+URRRVFQEAGhoaGDHi4iIiCjKRFFEeXm5zzXuB4LrHR0dXn8be+ZF6Jl964lo/r/kj8jEe/edj3F5OlmPbTAYUFVVxes7IiIiBZAkCUurtwybIv+ei4pR8e8lXm1yZtIZXLg3NMEPwO/fWNRHREREROkoFvlQjrgnIiIiIkoywaaZBTD8b4INpZNUWHPgZN1uW08f7lj5Jf5873eRqVYBOBG0dzqdEEUReXl5ntH8oihCr9fDarUqdpkBIiKidFL9xUGf69o/cOlpw+4rZ5mgYCPhOUqeiIiIiCi2mLgnIiIiIkpC4QTXd3z1Ff5v2z505xd7Hufroz1Y9oIVf7znCgBAY2Mj7HY7JEmC0WiETqeD0WhEW1sbHA4HGhsb/e6TnNF8REREFLldRzrw2LrdXm0D69pn/KsYLxyBEvxykv9ERERERBQ+Ju6JiIiIiJJUKMF1URTxm1//Gqq2TrjPXgZVrtHzt7+JwJuf1uLGC0pRWFgInU4HQRDQ3NzsGXEvCAK0Wi0KCwt9Pt/g6XXtdjt0Oh1qamo4hS4REaWlWBaz9ThduOfNrXC63F7tlh+ccWJdeyIiIiIiSkpM3BMRERERpYGBKfAPH9gHvbAS0iUPAqqT3YFH3/8W502bBLPZjJqaGphMJoiiiLa2Ns8a9xqNxmcSXhRFWCwWtLS0QBRFSJLk2cZisaCsrIwj74mIKG3Eupjt0TW78G1Lt1fb7edNwkUlRj9bEBERERFRMgh/7iwiIiIiIkoag6fAL8jsxeiDf/f6u8Otwt2rtsIwthAVFRUwGAwoLS1FcXExSktLYTAYUFFR4TMBP1AUIIoi8vLyUFJSgry8PIiiCKfTCavVGq+XSURElFCDi9lqa2tRX1+P2tpatLS0wGKxQBTFiB5/7Y4jeGtzg1db2Xg9HrpsSkSPS0REREREiccR90REREREaWDoFPgGfAmoRwETZnnu85XYjl+u24P/d5UZZWVlsqf4HVwUYDQaodPpYDQa0dbWBofDgcbGxni9TCIiooQaWsw2sOSMKIrQ6/WwWq1hrxPfcLwHj/zvTq+2kRo1fn/jDGgyODaHiIiIiCjZMXFPRERERJQGfE6Bv/8Q8q5/HO5sg+d+K9cfwOxTRuGK6SbZiYWhRQEDSQpBEKDValFYWBirl0VERKQosSpm6+t34943t6Gz1+XV/otrpuGUMSMj2mdRFGUX6xERERERUeywHJeIiIiIKA2YTKbhU+B/ZzLGHbAic0iv4OF3vsL+1m7fD+SD2WyGRqOByWSCzWZDXV0dbDYbTCYTNBpNVNbzJSIiSgZDi9nsdntUitl+89E32N5g82q7dsZ4XDMjsgS71WpFeXk5qqursWbNGlRXV6O8vJzL3BARERERJQBH3BMRERERJZFIRsWZzb6nwF/fKOGhd77y3K+r14V7Vm3F/951DrIy1EEfd6AowGKxQK/Xw+FwQKvVQqPRoKKigqP2iIgobfic4UYQIipm++feVrz4Sb1X2ymjR2DF96dFtK+iKMJisaClpQWiKEKSJM++WiwWlJWV8TeciIiIiCiOmLgnIiIiIkoSVqsVFosFTqcTdrsdOp0ONTU1qKiokJ0IMJmGT4F//XgJG/YfxztbRU9b7ZEOPGmtw/L5p8t6XH9FAQz4ExFROol2MVtrVy/+Y/V2SNLJtky1gN/fOBPZWZGF9axWK5xOJ0RRRF5enmepG1EUodfrYbVaZS+bQ0REREREkWPiPgLHjx/H559/DlEU0dHRgcLCQpx66qmYN28e1OrgI5Oi7auvvsL27dvR0tICSZIwfvx4lJSUYObMmXHfFyIiIiKKrliOihMEAT//fil2iDbsa+7ytL/y+X6cd9poXDylQNbj+CoKICIiSjfRKmZzuyX8ePUOtHT2erU/fNkUlJn0Ee9nY2Mj7HY7JEmC0WiETqeD0WhEW1sbHA4HGhsbI34OIiIiIiKSj4n7MHzzzTf4yU9+gvfeew9Op3PY3wsLC3HHHXfgkUcegUajiem+2O12PPvss3j66af9dqgmT56MZcuW4YEHHkhIQQERERERRS7Wo+JGaDLw7MIZuOrZz+F0uT3tFX/6Cm9k4cMAACAASURBVNb7z0dBrjYaL4OIiCgtRKOY7ZXP9+OTb1q82i4sMeC2cydF9LgDCgsLodPpIAgCmpubPdcWgiBAq9WisLAwKs9DRERERETyqBK9A8nm9ddfx8yZM/HnP//ZZ9IeOFGx/Oijj+Lss8/GgQMHYrYve/fuxYwZM/DQQw8FrIKur69HRUUFLrjgAhw5ciRm+0NEREREseNvVJwkSVEbFTdlbC7++4qpXm3Hu514oGY7+t2Sn62IiIgo2naK7Xjy/T1ebYacLFiuPwNHjhxGZWUlVqxYgcrKSoii6OdRAjObzdBoNDCZTLDZbKirq4PNZoPJZIJGo5G9DA8REREREUUHR9yHYN26dSgvL4fbfXIE0mmnnYaLL74Yo0aNQn19PdauXQu73Q4A2LZtG6644gp88cUXyM3Njeq+HDhwAOeccw5aW1s9bRqNBhdffDHKysqQkZGBffv24f3330dnZycAYP369bj88svx2WefIScnJ6r7Q0RERESxFa9RcTefPRH/3NeKD2qbPG1ffHsML35Sj7svKo7KcxAREZF/3b0u3FezDX39J4vmBAF45odnYtNnH8NiscDpdMJut0On06GmpgYVFRUhJ9pNJhMqKipgsVig1+vhcDig1Wqh0WhQUVER9hI8REREREQUHkGSJA6dkaGxsRElJSWeJLggCLBYLHjggQegUp2cuKClpQU/+MEP8I9//MPTdsMNN+DNN9+M2r709/dj7ty52LJli6dt3rx5eP3113Hqqad63ff48eNYtmwZVq9eHbP9GUoURRQVFQEAGhoa2NEjIiIiigJRFFFeXu5zjXuDwYCqqqqoXXfZepy4/Lef4Ui7w9OmVglY/aOzMWviqKg8BxEREfn2k3e+Qs2mBq+2uy6cjIXTsmNyLSCKIqxWKxobG1FYWAiz2cxYDhERERFRELHIhzJxL9Pdd9+N559/3nN7xYoV+O///m+f93U4HJg5cyZ2794N4ESSf8uWLZgxY0ZU9mXVqlW46aabPLenTp2KTZs2YeTIkT7v73a7cfXVV+Pdd9/1tG3cuBGzZ8+Oyv4MxcQ9ERERUWxYrVbPKLuho+KiPZ3txv3HccMfvsDgGfLH5+mw7v7zoddletoY7CcionQVi99A685GLHtjq1fbmUV5+NOd87DylZdRXV2N2tpa5OXleWbfsdlsKC0txaJFi7B06dKInp+IiIiIiORh4j5BmpqaMGHCBM+a9pMnT8bu3buRmZnpd5uPP/4Yl1xyief2tddei3feeScq+3POOefgiy++8Nz+6KOPcOmllwbcRhRFTJo0CS6XCwBwxRVXeCXyo4mJeyIiIqLYiWei/Ld/24un//aNV9vlZWPx3MKZEATBq5BgYLreWBUSEBERKUksfgMb2+247JnP0G7v87SN1Kix7v7zMXH0SKxYsQJr1qxBfX09SkpKoNPpYLfbUVdXh+LiYsyfPx/Lly+P1kskIiIiIqIAYpEP5Rr3Mvz1r3/1JO0B4I477giYtAeAiy++GFOmTMGePXsAAOvWrUN3d7ffUfFydXR0YOPGjZ7bEydODJq0B06sW2Y2m7F27VoAwIcffgibzYa8vLyI9oeIiIiI4stkMsVtNN09FxdjfX0rNuw/7mlbt/MoXvroK3Rs/wAvvvginE4nurq6IAiCZ7pei8WCsrIyFnASEVFKEkURFovF55T14f4Gut0Sfrx6h1fSHgAevXoaJo4+EUsqLCyETqeDIAhobm72jLgXBAFarRaFhYVRe41ERERERBR/quB3oTVr1njdXrBggaztBt/P4XDgww8/jHhfduzYgf7+fs/tefPmyd72nHPO8fy/r68vZiPuiYiIiCj+RFFEZWUlVqxYgcrKSoiiGPFjqlUCnrnhTOSN8C5affKjb/GHVX9Gc3Mzmpqa0Nvbi4KCAuTl5UEURTidTlit1oifn4iISImsViucTidEUUReXh5KSkoi/g2s/OxbrK8/5tV2xfRCXDdzvOe22WyGRqOByWSCzWZDXV0dbDYbTCYTNBoNZ7shIiIiIkpyTNzL8M9//tPz/4KCApx66qmythucKAeATz/9NOJ9aW1t9bo9fvx4P/ccbuh9P/nkk4j3h4iIiIgSz2q1ory8HNXV1VizZg2qq6tRXl4eleR5oV6Hp66b7tUmqTXoOeMHcPQ60d/fD0EQ0NTUhLy8PEiSBIfDgcbGxoifm4iISIkaGxtht9shSRKMRiN0Oh2MRmPYv4FfH26H5cM6r7Zxei0e/34ZBEHwtJlMJlRUVMBgMKC0tBTFxcUoLS2FwWBARUUFZ7ohIiIiIkpynCo/iCNHjqC9vd1ze8aMGbK3HXrf3bt3R7w/drvd63ZWVpbsbbVardftXbt2Rbw/RERERJRYsZiud6jvlY7FjXMm4M2NhzxtmsLvYNT5N+HYJ9Xo7e1FRkYGGhoaOF0vERGlvGhOWW939uO+mm3o65c8bYIA/OaHZ0I/YvgyjWazGWVlZbBarWhsbERhYSHMZjOT9kREREREKYCJ+yAG1qgfMGHCBNnbFhQUQKPRwOl0+nyscAxdk95ms8netq2tzet2NAoJiIiIiCixhk7XO5A8EEURer0eVqsVS5cujfh5/vvKqXhv0zfokE4Wg+rOugYjD2xD14Gv0NPTg76+Ppx22mmcrpeIiFKa2WxGTU0NTCYTRFFEW1ubp2jO12+gKIp+E+0/f28Xvm3p9rr/su9Oxtmnjvb7/CaTKSq/7UREREREpCxM3Adx+PBhr9tFRUWytxUEAePHj8f+/ft9PlY4xo0b53W7trZW9rZff/211+22tjZ0d3dj5MiREe8XEREREcVGoGA/4H+63ra2tqhOWT9Ck4Frx3VipagBhBMrbgkqNXK/dw/sVf8BbQYwduxYTtdLREQpb2DKeovFAr1eD4fDAa1WC41GM+w30Gq1wmKxwOl0wm63Q6fToaamBhUVFVBPmIFVGw55PfZ0kx4PXPodr7Zg1wJERERERJQamLgPoqury+t2dnZ2SNvn5OR4/u9yuTyduXCVlZUhNzcXHR0dAIAvv/wSx44dw+jR/iuxAUCSJKxbt25Ye1dXV8iJe1EUA/6d65kSERERRUegYP/AaL5oTtfrz0DCoPPAHmTs64Vr6smRhBl5hSi84h5kbH0LS5cuxcKFC5lMICKilCdnynpfy9lIkoTs7Gzc9eOfIuvqRzE4NKfLVOOZH54JTYbK0ybnWoCIiIiIiFIDE/dBDE3ch5p0H3r/rq6uiBL3arUaZrMZb731FgCgt7cXFosFv/zlLwNut2rVKtTX1w9r7+rqQkFBQUj7EMqsA0REREQUHrlr14c6XW+ohiYMNI5eOPInI2PsydGAquLzcPtV5+OhRZdH+rKJiIiSRrAp64cuZ6PRaHDw4EF0dXXDeMFdkCTvsNz95xfi//7yJl5vbIRWq4XNZkNNTQ2cTie6urogCILPa4EBHJlPRERERJTcmLgPwuFweN3WaDQhbZ+VleV12263R7xPFRUVnsQ9AFgsFsyZMwfXXHONz/tv3boV9957r8+/RWN/iIiIiCj65K5dH8p0vaHyVzxg2Pk2ekc/CGSeLEhdfSADSzocKMgNv0iViIgolQxezkav1+PAgQMQBAEjZ14JzYQzvO57eo4Tq598EH1OJ44ePYqWlhY4nU5IkgSXy4WMjAxMnDjRc20w+FoA4Mh8IiIiIqJUwMR9EENHxzudzpC27+3t9bqt0+ki3qezzjoLy5YtwwsvvADgxBT8CxYswJIlS7B06VJMmzYNGRkZ2LdvH1atWoXf/OY36OnpAXBi6v7Ozk7PY4U69T8ANDQ0BPx7Y2Mj5syZE/LjEhEREdFJoaxdL2e63nD4Kx5o2b8bp0z8G45/50rPfW09faj40w5U3ToHKpUQ0fMSERGlgsHL2TQ0NMDlcsGdW4i8C8q97qdydODbdRZo0IdDhw6hu7sbbrfbM7U+AGRmZqKpqQmTJk0adi0gd5YeIiIiIiJSNibugxia2B46Aj+YofcPJ1Huy9NPP439+/fj/fffBwC43W5UVlaisrLS7za33XYbGhsbYbVaPW15eXkhPzc7e0RERESxF+ra9cGm6w1HoOIBVcNmnDL1XBzoz/fc/7O9raj64gBuPXdSVPeDiIgoGQ1ezmbv3r3okwQYr6yAkJHpuY8kueFe/yrs7a1o7uxERkYGtFqtZwCGWq2G2+1Gb28vMjIy0NDQMOxaQO4sPUREREREpGyqRO+A0g1NtA8erS7H4PsPdL6iISsrC++++y4efvjhYdPxD5WRkYHly5fjpZde8hqZpVKpkJubG5X9ISIiIqLoMpvN0Gg0MJlMsNlsqKurg81mi9ra9XIMLR6w2+2e4gGdVotrihwoyPW+Fv2ldQ/qjoZ2zUxERJSKBpazMRgMMJlMGHPx7dCMmeB1H+dXVkhNdRAEAZIkeeJGA+vZAyeS95IkoaenB11dXcOuBfwV2kmSNGyWHiIiIiIiUi4m7oMYP368121RFGVvK0kSDh8+7PexIqVWq/HEE09g3759eOyxx3DhhRdi3LhxyMrKQn5+Ps444ww8/PDD2LlzJx599FGo1WocOHDAs/2UKVOgUvEQICIiIlKiwcH+0tJSFBcXo7S0FAaDIeK16+UKVjxw3ZWX4dfXn+m1jdPlxv0129Dr6o/5/hERESmd2WxGVVUV/q38P6Cd/u9ef+tvPYAxjV94Eu2CIHhmbhyYIl+j0UAQBKhUKuh0OphMpmHXAoEK7XzN0kNERERERMrEqfKDmDp1qtftgwcPyt62qakJTqfT72NFi8lkwiOPPIJHHnkk4P327t0Lm83muT179uyY7A8RERERRUe01q4XRTGsxxgoHrBYLNDr9XA4HNBqtdBoNJ6EgQnAkvMm4eV/7vdst+doJywf1OFnV5we6ksmIiJKOVl6AzZIpwE4GSNCfx/GH/oQI0ePwuLFi7Fy5UqYTCYcOnTIk7wXBAF9fX3Q6XTIzc2FRqPB0qVLsXDhQq/f8cFT8ouiiLa2Ns8a9/GapYeIiIiIiCLHxH0QhYWF0Ov1aG9vBwBs27ZN9rZbt271uj1lypSo7luoPv/8c6/bc+fOTdCeEBEREZFcka5db7VaYbFY4HQ6YbfbodPpUFNTg4qKClmBfDnFA//57yX4fF8r9gyaIr/ys/24eEoB5k0eHfa+ExERJTtJkvDQ2ztwrNvp1X6O9gguuv5Kz2/qmDFjPIVyTU1NaG5uBgAYjUYUFBR4iuZ8/XbLKbQjIiIiIiLlY+JehvPOOw/vvfceAKC5uRn19fWYPHly0O3Wr1/vdfuCCy6Iyf7JtWrVKs//NRoNFixYkMC9ISIiIqJYE0URFosFLS0tEEURkiR5RuBZLBaUlZXJHnkfqHhAm6nGMzeciat+/zmc/W5Pe8WfduD9B85HjjYzKq+HiIgo2byx4RD+Xtfi1Xbp1AJULrrcs4Y9MLxQbmCte4fDIWu2nGjN0kNERERERInDxL0MV199tSdxDwBvv/02Hn744aDbvf32257/a7VafO9734vJ/smxZ88efPzxx57bV111FQwGQ8L2h4iIiIhiz2q1wul0QhRF5OXlwWg0orm5GaIoQq/Xw2q1RjSaf7ApY3Px0GUl+MV7uz1th212/OLd3XhywfSoPAcREVEy2d/ajccG/S4CgCEnC09eV+aVtB8Q6Sw7kW5PRERERESJpUr0DiSDq666ChqNxnO7srISfX19Abf5+OOPUVdX57l9+eWXY+TIkTHbx2Duu+8+uN0nRj+pVCpUVFQkbF+IiIiIKD4aGxtht9shSRKMRiN0Oh2MRiMkSYLD4UBjY2NUn++2cydh7qRRXm1vbW7Ax3uaovo8RERESufqd+M/3toOe1+/V/uvFkzH6OysBO0VEREREREpGRP3MhQUFHhVLNfX1+OJJ57we3+Hw4F7773Xc1sQBPzXf/2X3/sfOHAAgiB4/p1yyilR2e8BDz74ID766CPP7WXLlnF9eyIiIqI08P/Zu/PwKMt7/+OfJ8tkhgATlgwMPAGEIEKIu2jVioBVxx2rrdrW9LSNS2uPtk57LLVoKbX9taOt7am1J/ZUaKuxWqmgTAvuS3FBQCFIhAiYB0YmSIZAmGGyPL8/OAwZSEKWSSbA+3VdXFeee+7lO/8kzHzv+3t7vV65XC4ZhqFwOKxoNKpwOCzDMOR0OuX1elO6XkaGocC1JynXkZnU/l9/X63ag+72BQDgaPbQy1VaVR1JavvyWaN0/gRPmiICAAAA0NeRuO+gWbNmacCAAYnne+65Rw888EDiFPt+NTU18vl8Wrt2baLti1/8ok455ZSUxjN37lx973vfS1rnYFVVVbr88sv1q1/9KtE2fvx43XfffSmNBQAAAH2Tz+eTw+GQaZqKRCKqrKxUJBKRaZpyOBzy+XwpX7NgcD/96LJJSW01u/bq7mfWpHwtAAD6CsuyVFZWpjlz5ujHv31UDz7/YdLrxw3N1axLJqYpOgAAAABHAu6476ARI0bo8ccf1xVXXKHm5mbZtq0777xTDz/8sGbMmKHBgwdrw4YNWrRokaLRaGLcpEmT9Ic//CHl8UQiEd1///0KBAIaN26cpkyZooKCAuXk5Gjbtm1auXKl3nnnnaQxBQUFCgaDGjhwYMrjAQAAQN9jmqb8fr8CgYDcbrdisZicTqccDkfi6qSysjKFQiF5vV75fD6Zptntdb94RoGWrN2mF9eFE23PvR/SRUVbdcVJI7o9PwAAfUkwGFQgEFA8HteevY3aedYtaup34PXMDEMPfOEk9XPwNRwAAACAtvGJoRMuvfRSPfroo7rlllu0Z88eSdL69eu1fv36VvuffPLJWrBgQY8nyquqqlRVVdVun/POO0+PPfaYRo4c2aOxAAAAoG/x+XwqLi5WMBhMStCvXr1aJSUlisfjikajcrlcKi8vl9/v7/ZJfMMw9POri3Xhr19VZE9Dov1H/1ijM48brGEDnd19WwAA9AmWZSkQCKimpkaWZSnnM19WTr+hSX2+Na1Qp4walKYIAQAAABwpKJXfSV/5yle0YsUKXXXVVcrOzm61j9fr1ezZs/XWW2+l/L76/WbMmKGLLrpIubm57fY7/fTT9de//lUvv/wySXsAAIBjlGmaKi0t1ezZs1VaWipJiSRDRUWFqqqqVFFRoZqaGgUCAVmW1e01PQOd+smVk5PadkYb9F9/f1+2bXd7fgAA+oJgMKh4PC7LsuSecKZyii9Ket2bE9e3pxemKToAAAAARxJO3HfBhAkTtGDBAn366ad64403ZFmW6urqNHz4cI0dO1bnnHOOMjMzOzzfmDFjOv3lpc/nk8/nU0NDg1auXKl169YpHA4rGo0qNzdXo0eP1plnnpmSUqcAAAA4urRMMuTl5cnj8SgcDu9LOrjdCgaDiQR/d1x+0gj9q+ITPft+KNH2cmWNHn+7WjecOarb8wMAkG6hUGjflYmOfjLOulFJ3+40Nehs40NlZ3JuBgAAAMDhkbjvhiFDhuiKK65IawzZ2dmaMmWKpkyZktY4AAAAcOTYn2SwbVsej0cul0sej0e1tbWKxWIKhUKHn6SDfnLlZL21cYdqdu1NtM19bq3OLRyqUUP6tTMSAIC+z+v1yuVyyXXuV9Wck3xVYt6ml3TChZPbGAkAAAAAydjyCwAAABxj9icZDMNIVG0Kh8MyDENOp1Nerzdlaw3KdegXnz8xqW1PvEn+J99TUzMl8wEARzafz6e9w4uVXfiZpPbMmg81eMca+Xy+NEUGAAAA4EhD4h4AAAA4xvh8PjkcDpmmqUgkosrKSkUiEZmmKYfDkfIkw7QTPLrujIKktrc37dD/vr4xpesAANDbMgcM0a4Jlya1ZTREZW55Wd/z+7nCEAAAAECHUSofAAAAOMaYpim/369AICC3261YLCan0ymHwyF/DyUZ7r5skl7fsF1WbTTR9ssllZo6IV/HDxuQ8vUAADgcy7IUDAYVCoXk9Xrl8/kO+zew5Zjhw71a0nC8oo3Jfa40o7rzO78jaQ8AAACgUwzbtqlPiZSyLEsFBftOVFVXV/NBFQAAoI/qSsKiO9786FNdX/amWn4CmTxyoBZ88xxlZ1IMDADQe4LBoAKBgOLxuKLRqFwuV2IDW1uVZw4e0zj2XEXGfi6pz5Unj9CD153SG28BAAAAQBr1RD6UE/cAAADAMco0TZWWlvbaemeNHaKvnXOc/tiiRP6aLXV6+OUqfXvG+F6LAwBwbLMsS4FAQDU1NbIsS7ZtyzAMmaapQCCg4uLiQ750O3iMMXCY+p9/nowWfbxup+ZcMbl33wwAAACAowbHWgAAAAD0mu9dNEGFnv5Jbb95cb0+CNW1O86yLJWVlWnOnDkqKyuTZVk9GSYA4CgWDAYVj8dlWZby8vI0YcIE5eXlybIsxeNxBYPBdse4Bw3SYN/tMrJykvoErj1J7n7ZvfU2AAAAABxlOHEPAAAAoNc4szMVuPYkXf3QG2r+v5L5DU22/E++p398q/WS+a2VMy4vL2+3nDEAAG0JhUKKRqOybVsej0cul0sej0e1tbWKxWIKhULtjul/6hXa5S5Ien1SVljnFA7trbeQ0NvX3gAAAADoOZy4BwAAANCrTi7I081TxyW1VWyt0+9frjqkb8vSxBUVFaqqqlJFRYVqamoUCAQ4eQ8A6DSv1yuXyyXDMBQOhxWNRhUOh2UYhpxOp7xeb5tjMgeN1K4xU5Ney4ru0KUFTb0VfkIwGFRJSYnmz5+vhQsXav78+SopKWm1YgAAAACAvo/EPQAAAIAe0V55+zsuGK/xB5fMf2G91m5NLpnflXLGAAC0x+fzyeFwyDRNRSIRVVZWKhKJyDRNORyOVqu5+Hw+ZTtyNPDC26TMFuXw7WZ5Ni3RlZde3IvvgI1tAAAAwNGIxD0AAACAlDvcKcCcrH0l8zMzjMSYxuZ9JfMbmpoTbW2VM7Ztu81yxgAAtMc0Tfn9fuXn56uoqEiFhYUqKipSfn6+/H5/q6XmTdPU5Gu/q+a85BL57m0r9KNbbuhyefr2Nrm1h41tAAAAwNGHO+4BAAAApFTLU4CWZcm2bRmGIdM0FQgEVFxcLNM0dVJBnm4+b6wealEif22oTr97aYPuuOB4SYeWM/Z4PIctZwwAwOH4fD4VFxd3+H74D0J1ClYntw3JbtDf7v0PjRszqksxBINBBQIBxeNxRaNRuVwulZeXy+/3t3rqv6W2NrbV1taysQ0AAAA4QpG4BwAAAJBSB58C3J9styxLbrdbwWBQpaWlkqTbLxiv5z/Ypg+37U6M/+8XN+hzk4bJ3bxLtbW12rJli/r166cdO3aotrY2sQmgrXLGAAB0hGmaib9H7Yk3NuvOv72nhiY70ZZhSI+UTtW4UYO6tHZHN7m1hY1tAAAAwNGHUvkAAAAAUqq1U4But1uxWEwfffSRFi1alCgF3FbJ/Jv/+Lpu/Op/aNGiRcrMzNTu3fsS+/vLGrdXzhgAgFT63UsbtDZUl9R289RxOqWLSXup+6XufT6fHA6HTNNUJBJRZWWlIpEIG9sAAACAIxiJewAAAAApdfApwFAopHXr1ikej6uurk4ffPBB0n33J5p5unXquKQ5rHrJck9WRUWFtm/fLknq37+/Ghsbdfnll2vevHkkJQAAPW7Nlp363UsbktqOH9Zfd1wwvlvztlXq3rbtDpW6N01Tfr8/saGtsLCQjW0AAADAEY5S+QAAAABSyufzqby8XKZp6uOPP1Z9fb2am5tlGIZisZhqamrkcrmSSgF/e0ahlq7dpsptuxLz7B13vtwbl2uYo0HhcFiRSETHHXecBg0aREICANDj9jY26c6/vafG5gMl8jMzDN1/7cnKycrs1typKHXv8/lUXFysYDCoUCgkr9crn8/H30gAAADgCMWJewAAAAAp1fIUYH5+vpxOpzIyMpSdna1x48Zp8ODBh5QCbq1kvpGRpcyz/0POfrmdOoUIAEAqPPj8+qQNZZL0rWmFKjbd3Z47VaXuTdNUaWmpZs+erdLSUpL2AAAAwBGMxD0AAACAlPP5fJo3b54mTZqkgQMHKjs7WxMnTpTX620zCV9suvXN85NL5jf2H6Yaz+mdPoUIAEB3rPy4Vg+/UpXUNsk7ULdNK0zJ/JS6BwAAAHCwtJTKr62t1aBBg1I235///Gd95StfSdl8AAAAALrPNE1ddtll2rFjhyoqKhSJRORwONpNwn97+ngtfs9S1aexRNvugrNV/+4SmWb/Tp1CBACgK2INTfI/+Z5aVMhXdqah+79wkhxZqTsDQ6l7AAAAAC2l5cT9ySefrDfffLPb88RiMX3ta1/TV7/61e4HBQAAACDlOlsK2JGVoQdvOD3pg4qRmaVBF/+nhnqGcQoRANDjHlj6oapq6pPabp8xXhO9A1O+FqXuAQAAAOyXlsR9dXW1pk6dqvvvv7/Lc1RWVmrKlCl69NFHUxcYAAAAgJTqSingySPdum16cinihlyPzrv1Z5y2BwD0qFXVET3y2kdJbSeabt0ydVwbIwAAAAAgNdJSKl+SGhoa9P3vf1+vvvqq5s2bp7y8vA6P/ctf/qJvfvObqq+vP3xnAAAAAGnVlVLAt00fryVrt2ndJ7sSbX9+N6xrztqpySPdvRE2AOAYs7exSd9/KrlEviMzQ/dfe5KyMtNy9gUAAADAMSQtifucnBzF43HZtq1nn31Wp5xyip544glNmTKl3XGxWEy33Xab/vSnP8m2bRmGIUmaPn16b4QNAAAAoIv2lwLuKEdWhgLXnqSrfveGGv8vg9LUbMv/5HtaeNu5Kb1jGADQN1mW1av3v//upSp9uG13UtvtF4zX+GEDemxNAAAAANgvLd92LVu2TGPHjk08b968WZ/97Gf161//us0x+0vjt0zaG4ah2bNna8mSJb0RNgAAAIBeNHmkW9+cllwyU1if+QAAIABJREFUf90nu/TbF9enKSIAQG8JBoMqKSnR/PnztXDhQs2fP18lJSUKBoM9st4HoTo99NKGpLZJ3oG66byxbYwAAAAAgNRKS+L+5JNP1ooVK3TttdcmkvANDQ268847NXPmTO3cuTOp/1//+ledccYZqqioSLR5PB4tWbJE9957b+LkPQAAAICjy23TCjXROzCp7aGXq7Rmy842RgAAjnSWZSkQCKimpkYVFRWqqqpSRUWFampqFAgEZFlWStdrbGrW9596P1HhRZIyMwz94poTlU2JfAAAAAC9JG2fPgYMGKAnnnhCv/3tb+VwOGQYhmzb1sKFC3Xqqadq+fLl2rt3r77xjW/oxhtv1O7d+0qV2bat6dOna9WqVZTIBwAAAI5y+0rmn6isjAObdZuabd3+2HI9/D9lmjNnjsrKylKexAEApE8wGFQ8HpdlWcrLy9OECROUl5cny7IUj8dTfur+kdc3avVBG8JunTpOk0e6U7oOAAAAALQn7duGv/Wtb+n111/XmDFjEm0bN27Uueeeq8mTJydK40tKlMZfunSphg0blqaIAQAAAPSmohFu3TY9uWR+1acxPfTShl4pnwwA6F2hUEjRaFS2bcvj8cjlcsnj8ci2bcViMYVCoZStVVWzWw8s/TCprdDTX9+eUdjGCAAAAADoGWlP3EvSaaedppUrV2rmzJmJ0vnxeFxVVVWJpP2wYcMojQ8AAAAco755fqFOGD4gqW2nebY27oj1aPlkAEDv83q9crlcMgxD4XBY0WhU4XBYhmHI6XTK6/WmZJ3mZlt3/f19xRubE22GIf2/z5+onKzMlKwBAAAAAB3VJxL3kjRw4EA99thjKi4uTiTv9yfo+/fvr2XLllEaHwAAADhGObIy9ItrTpShA/cPG5lZGnzxf8o9aFCPlU8GAPQ+n88nh8Mh0zQViURUWVmpSCQi0zTlcDjk8/lSss6f39ysdzbVJrX9x9nH6bTRg1IyPwAAAAB0Rp9J3G/cuFHnnHOO1qxZk3Si3jAM1dfX68orr1RlZWUaIwQAAACQTieaeZqctS2prWHgSPU/5fIeKZ8MAEgP0zTl9/uVn5+voqIiFRYWqqioSPn5+fL7/TJNs9trVO/Yo//3z3VJbaMG95P/ouO7PTcAAAAAdEVWugOQpKefflpf//rXVVdXJ0mJO8wyMzMVCoVkGIZWr16tM844Q7///e/1pS99Kc0RAwAAAEgHX0GzPlj7qRpdQxJtu8ZMVab7XyktnwwASC+fz6fi4mIFg0GFQiF5vV75fL6UJO1t29asBau1J96U1P7zq4vVz9EnvioDAAAAcAxK64n7xsZG3XHHHbr22mu1c+dOSfs+PE2dOlWrVq3SqlWrNGPGjETp/N27d+vGG2/UTTfdpL1796YzdAAAAABpcMWlPnk2LZXsA/cRK8sh9+e+qewUlk8GAKSfaZoqLS3V7NmzVVpampKkvSQ9+a6l19ZvT2q7fkqBzi4cmpL5AQAAAKAr0pa437x5s8455xz99re/TSTmJWnWrFl64YUXNHz4cOXn52vJkiW69957lZGRIcMwZNu2/vjHP+rMM8/U+vXr0xU+AAAAgDQwTVM/uuUGucPvJbU3DRmrKTfcmbKkDgDg6BSui2nus2uT2oYPdOoHl0xMU0QAAAAAsE9aEvcLFy7UqaeequXLlyfahgwZosWLF2vu3LnKyDgQlmEYmj17tpYsWaJhw4Yl2t9//32ddtppevzxx3s1dgAAAADp5fP59OSPviJ3VmNS+6LNGbJq96QpKgBAX2fbtu7+xxrVxZL/fvx05mQNdGanKSoAAAAA2CctifurrrpKkUhE0r4PTeecc45Wrlypiy66qM0x06ZN06pVqzR9+vSk0vlf/vKXdfPNN/dW6AAAAAD6gOPHjtbvSs5JaquPN2nWgjWybTtNUQEA+rLFqz/RkrXbktquPHmEZkwc1sYIAAAAAOg9ab3jXpK+//3v6+WXX9bIkSMP29fj8Wjp0qW65557ZBhGonT+I4880guRAgAAAOhLzh0/VNedUZDU9uqHNXrqXStNEQEA+qqd0Qbds7AiqW1IrkP3XF6UpogAAAAAIFnaEveDBw/WokWL9POf/1yZmZkdHmcYhu655x4tXbo0qXQ+AAAAgGPPrEsnatjAnKS2nzy7VuG6WJoiAgD0Rb/45zpt3703qe3eK4o0ONeRpogAAAAAIFlaEvdnnXWWVqxYoUsuuaTLc+wvnT9t2rQURgYAAACgN1mWpbKyMs2ZM0dlZWWyrM6dlh/ozNZ9M4uT2upijbr7H5TMBwDs8+7mWj329sdJbTNO8OiyE71piggAAAAADpWVjkVfffVVZWV1f2mPx6Pnn39ec+bMSUFUAAAAAHpTMBhUIBBQPB5XNBqVy+VSeXm5/H6/fD5fh+eZMXGYrjx5hJ5ZtTXRtmTtNj23OqTLThzRE6EDAI4QDU3N+uGC1Wq5l8uVnakfX1kkwzASbZZlKRgMKhQKyev1yufzyTTNNEQMAAAA4Fhl2BxDQYpZlqWCgn13jVZXV/NBFwAAAIewLEslJSWqqamRZVmybVuGYWjYsGGybVuXXXaZJkyY0OHEyY76uD73wCv6tD6eaBuS69DS706lDDIAHMP+8EqVfhZcl9Q265ITdNN54xLPrW0kczgcnd5IBgAAAODY0RP50LTdcQ8AAADg2BUMBhWPx2VZlvLy8jRhwgQ5HA5t2LBBoVBITz31lObPn6+SkhIFg8HDzjc416EfX1mU1PZpfVw/XlTRU28BANDHVe/Yo189/2FS20TvQP3HOcclni3LUiAQUE1NjSoqKlRVVaWKigrV1NQoEAh0+goXAAAAAOgqEvcAAAAAel0oFFI0GpVt2/J4PDIMQ9FoVM3Nzaqvr9e2bds6nTi5tNirCycNS2p7ZtVWPb92W0+9DQBAH2XbtmY/s0axhuZEm2FI982crOzMA1+HtbaRLC8vT5ZlKR6Pd2jzGAAAAACkQlruuAcAAABwbPN6vXK5XDIMQ+FwWJK0d+9e2bat7OxsDR8+XIZhyLIsud1uBYNBlZaWtjpXy3uJT8gfqX/njNTuvU2J13/4j9U647jBcruye+W9AQDSL7jmE71UWZPUdtXkIVr+r6e0qMU99gdvJHO5XPJ4PKqtrVUsFlMoFErTOwAAAABwrElL4n7OnDkpn3P27NkpnxMAAABAz/D5fCovL5dpmrIsS9FoVI2NjTIMQw6HQ16vV83NzYdNnLR2L7HLe7J2j7040Wdb3V79bPEH+vnnT+yttwcASKO6WIPuXZh8VcpAh7Ry3o+1PLo78feivLxckydPTtpI5vF4FA6HZRiGnE6nnE6nysrKFGqR7E/F3ZUAAAAAcDDDtm27txfNyMiQYRgpnbOpqenwndArLMtSQUGBJKm6upoPtAAAAGhVy6R7dXW1amtrtWfPHg0dOlSjR49WOBxWJBJRUVGRbrzxxkNO3FuWpZKSEtXU1MiyLNm2LcMwNNI01XjOzYq6xyT1/8vXz9S544f24jsEAKTDPc+s0bxlm5Pahm14VtEP30j6e2GapgYMGCDDMFRXV3fIaxkZGerfv3/iOheXyyWHwyG/3y+fz5emdwcAAACgL+iJfOgRVyq/5T4DwzASH6gAAAAAHFl8Pp+Ki4sVDAa1bt06LV68WJK0bds2VVZWJhInDoej1QTJwfcS7z8lucWyNOHDxWqacovi9oF7jH+w4H0tuWOqXI7MXnuPAIDetao6ovlvJiftx7piim9bo/UH/b2wLEtFRUU65ZRTVFFRIbfbrVgsJqfTqebmZtXX17ea0A8EAiouLuagAgAAAICUSlvivjsH/fcn7NNQLAAAAABACpmmmThJf8EFFygQCGjo0KGJxMn+k42tJUfau5e4sS6s07KqtaxhdKJ/9Y6ofvX8h5p1ycRee38AgN7T2NSsWU+vVsuvi5zZGTrNXq+X2rnHfujQoZo3b56CwWCiJH5tba0WLVqkioqKQ5L9brdbwWDwkEowAAAAANAdaUncNzc3d6p/fX29tm7dqldffVW///3vtWLFCuXk5Ojhhx9WSUlJD0UJAAAAoDe1PIHfkbuEvV5vu/cSTyvIVmPzIL2zqTYx5pHXPtLlJ45QsenurbcFAOglj/57k9aG6pLabp9xvLLWW3qznb8XXq83aSOZJM2ZM6fNzWGxWEyhUKi33x4AAACAo9wRUSo/NzdX48eP1/jx4/X1r39dP//5zzVr1ix97WtfUzgc1ve+9710hwgAAAAgBQ5OnLTH5/OpvLxcpmnKsizV1tYmlde/5BKfpjvydMmDrynetG/zcLMt/dff39czt52j7MyMw6wAAOhLLMtqc3PXlkhUDyz9MKn/hGED9I3PHqdthe3/vWjtOpbDbQ7zer298p4BAAAAHDuOiMT9we666y7V1tbql7/8pWbNmqUpU6Zo6tSp6Q4LAAAAQAe0l3jpDNM05ff7FQgEku4lPri8/renF+r+FsmctaE6PfLaRt16/riUvScAQM8KBoMKBAKKx+OKRqNyuVwqLy+X3++Xz+fTPc9UaE+8KWnMfVdPVnZmRof/XrR0uM1hrSX7AQAAAKA7DPsIvSi+vr5eBQUFikQimjJlit588810h4T/Y1mWCgoKJEnV1dVd+hIWAAAAR6fWEi/7EyddTYIcbiNAvLFZl//2dVVu25Voy8nK0D/vOE/HDc3t9nsCAPQsy7JUUlKimpoaWZYl27YTSfT8/Hx9/Z7faNbiTUljrp8ySj+7uviQeTqzcazl36yDk/0k7gEAAIBjW0/kQ4/YxL0kfeELX9BTTz0lwzBUUVGhE044Id0hQSTuAQAA0LrDJV7mzZvXY/93XPlxra7+/b/V8tPPWWMH6/HSs2QYRo+sCQBIjbKyMs2fP18VFRXKy8tLlK2PRCKaeOIpqjvndu1qykz0H9rfoRe+e77c/bK7vXaqqsQAAAAAOLr0RD70iCyVv19hYWHi55UrV5K4BwAAAPqwYDCoeDwuy7KSEi+WZcntdisYDHb4fvuOaplwOX3gBL2zs3/itTc/2qG/La/WF88YldI1AQCpFQqFFI1GZdu2PB6PXC6XPB6PamtrtWPE2Yq2SNpL0o8um5SSpL2071qWVP9tAgAAAIDWHNGJ+8zMAx/MtmzZksZIAAAAABxOe4mXWCymUCiU0vUOLsufkztQWaeWqjFnYKLPT5/7QNNO8MgzwJnStQEAqeP1euVyuWQYhsLhcGLjV2b+cYoWTEnq+9nxQ3XFSSPSFCkAAAAAdF1GugPojnXr1iV+zso6ovcgAAAAAEe9gxMv0WhU4XBYhmHI6XTK6/WmbC3LshQIBFRTU6OKigpVVVXpg9WrlP3+35P61cUa9eOFa1O2LgAg9Xw+nxwOh0zTVCQSUWVlpSI7d2rgjJsl48BXWzlZGZp71WSuQAEAAABwRDpiE/eWZWnx4sWJ55EjR6YxGgAAAACH02riJRKRaZpyOBzy+XwpW+vgsvwTJkxQXl6etq18Uf3Ca5L6Prc6pCUVn6RsbQBAapmmKb/fr/z8fBUVFamwsFCjZnxFze7kOyS/Pb1Qo4fkpilKAAAAAOieI/KY+ubNmzVz5kxFo1FJkmEYOv/889MbFAAAAIB27U+8BAIBud1uxWIxOZ1OORwO+f1+maZ5+Ek6qL2y/K51i9XkOUF7W3wc+tEza3TWuCEa6EzNncgAgH2HLoLBoEKhkLxer3w+X5d/1/t8PhUXFysYDGrDlu1asHeyZB94fWh2g2peK1dZ1fBurQMAAAAA6ZKWxP2rr77aqf62bWvPnj3avHmzXnnlFS1cuFCxWEzSvqT9VVddpfz8/J4IFQAAAEAKtUy8pCKR05a27kM2DEP9Mpt1cu4neqH+wJrb6vbqF/9cp7lXFac0DgA4VgWDQQUCAcXjcUWjUblcLpWXl8vv93e5woppmiotLdUtf35X8YMqpWSseELPbVufknUAAAAAIB0M27btw3dLrYyMjG7dN2bbtgzDkG3bGj58uN58802NGjUqhRGiOyzLUkFBgSSpurqaXe4AAADodZZlqaSkRDU1NbIsK/EZwjRNZWRkKLd/f31a9EXFBo1NGvfkLZ/RGWMGpylqADg6tPc7OD8/X/PmzevydwVL125T6fzlSW3Z1e/o0+BvUroOAAAAALSnJ/Khab3j3rbtTv07eGxRUZGef/55kvYAAAAAkrR2H3JRUZEGDBggSdpVV6eaf/637IZY0jj/EysUa2hKR8gAcNQIBoOKx+OyLEt5eXmaMGGC8vLyZFmW4vG4gsFgl+at39uoe55Zk9Rmx3Yp9M/fa8CAASlbx7IslZWVac6cOSorK5NlWV2aBwAAAAA6I2133HfloL9t2+rXr5+mTJmiG2+8UV/60peUnc0dlAAAAAAO1VpZ/traWi1atEgVFRXKy8tT7uZXtavwwsSYzbV79dBLG/TdCyekMXIAOLKFQiFFo1HZti2PxyOXyyWPx6Pa2lrFYjGFQqEuzfvr5z/U1p3JG652vfqoYjs/VW1DP+Xl5XV7nZ4o8Q8AAAAAHZGWxP1LL73Uqf6GYSg3N1eDBg3SmDFjlJGR1kIBAAAAAI4Q++9D3m/OnDlJySTnp6sV8xSpYeDIRJ+HXq7SJSd6dcLwgekIGQCOeF6vVy6XS4ZhKBwOy+PxKBwOyzAMOZ1Oeb3eTs9ZsXWn/veNTUlt8erVqnv/eTU3NysWi2njxo0aNGhQl9exLEuBQKDVEv+BQEDFxcWU3gcAAADQY9KSuJ86dWo6lgUAAABwjGstmdS47M+yP+eXkbHv41Fjs627/r5af7/1bGVmGGmOGACOPD6fT+Xl5TJNU5Zlqba2NpEAdzgcnT653tRsa9aCNWpqPlC90W5qUNaqp5Sbm6toNKrGxkbt2bNHTU1NGjduXJfWObjE//4NB5Zlye12KxgMJm0GAwAAAIBU4ug6AAAAgGOGz+eTw+GQaZqKRCKqrKxU7cbVsiuWJPVbVR3R/GWb0hIjABzpTNOU3+9Xfn6+ioqKVFhYqKKiIuXn58vv93f61Ppf39qs96ojSW17VzyjEQOyNHr0aLlcLmVkZCgnJ0dDhw7t8jptlfi3bbtbJf4BAAAAoCPSdsc9AAAAAPS2/cmkQCAgt9utbdu2KRwOq+7NvylvzOnSAE+i7y//VanPTRomc1C/NEYMAEcmn8+n4uJiBYNBhUIheb1e+Xy+TifTt9XF9Mt/Via1Ze35VPH3nlN4YH95PB653W41NjZq6NChmjp1qu67774ulbTviRL/AAAAANBRhm3b9uG7AR1nWZYKCgokSdXV1dz/BgAAgD7Hsiw99thjevjhhxWPx7V7925ljZio/lfcndTv/An5+tNXz5BhUDIfANLhW39doedWJ590H7Hub9r90cpD7qHPz8/XvHnzuvw9hGVZKikpafWO++7ODQAAAODo0hP5UE7cAwAAADjmmKapQYMGaeTIkaqoqNDgwYPlGWjrk6rXpXHnJvq9XFmj7/76Lxq0a2OXT4sCALrmpXXhQ5L2nz/V1AVTr1MgsO/e+VgsJqfTKYfD0aXy+C0dXJUllXMDAAAAwOGQuAcAAABwTGr1LuPQv/XJ8MnKyM1L9Hum2qG8fy9Rbrah8vJy+f1++Xy+NEYOAEe/PfFG3f2PNUltg/pl64eXTtTg3JNSUoa/Nakq8Q8AAAAAnZXyxP3YsWNTPeVhGYahqqqqXl8XAAAAwJGrtbuMt4fDikX/rH6f+3aiX7Ojv0KeKdr7+qMyTVOBQEDFxcUkcQCgEyzL6lQy/MEX1mtLJJrUNuuSiRqc65C073R8aWlpStY6WHtzAwAAAEBPSXniftOmTTIMQ7Ztp3rqQ+xfh/smAQAAAHSWz+dTeXm5TNOUZVmqra2VYRga2X+r6j9Zq+bhkxJ9cybNkDP0nqyqlXK73QoGgyR1AKCDgsGgAoGA4vG4otGoXC5XuxVM1n1Spz++tjGp7czjBuua0w6ffO/sWgAAAADQV/RIqfzeSNr35joAAAAAjj7t3WU8WBv0TlOhlOlI9M886yuyP3pPsVhMoVConZkBAPtZlqVAIKCamhpZlpU4gNFWBZPmZls/eHq1GpsPfOeTnWnopzOLD3two7NrAQAAAEBfkvLE/Y033sgJeAAAAABHhLbuMg4Gg1r//GuKHDcj0bcxN185J18mZ7xKXq+322t3t5QzABwJgsGg4vG4LMtSXl6ePB6PwuGwLMtqtYLJ4+98rJUfR5LmuHXqOBV6+qd8LQAAAADoS1KeuH/00UdTPSUAAAAA9JjW7jL2+Xx6vPwJ1Q0+Qc3ukYl256lXyaj4c7fLLVPKGcCxIhQKKRqNyrZteTweuVwueTwe1dbWHlLBJLwrpp8H1yWNHzOkn745rTDlawEAAABAX5PyxP1vfvMbSVJGRoZuu+22VE8PAAAAAD3ONE19z3+n5j70Z20ZeL1kZOx7ITNbrvO+ppEjR7Y/QTso5QzgWOL1euVyuWQYhsLhcOIUvGEYcjqdSRVM5j77gXbFGpPGz72qWM7szJSvBQAAAAB9TcoT93fccYcMw1BmZmabifs5c+ZI2pfcv/vuu1MdAgAAAAB02/4y+t/58xt6Z+eBEs2VEWnByi2a4lGXSt1TyhnAscTn86m8vFymacqyLNXW1iY2KzkcjkSVkVc+rNHC97YmjZ15ykidO35oytcCAAAAgL4o5Yl7SbJtu93X77333kRyn8Q9AAAAgL7KNE396buf1+ceeEWhnbFE++wF72no2w+paU9dp0vdU8oZwLHENE35/X4FAgG53W7FYjE5nU45HA75/X6ZpqlYQ5N+9I81SePcrmz98NKJKV8LAAAAAPqqHkncd8ThkvsAAAAA0Bf0z8nSnCsnq3T+8kTb7gZp79Ap+jT4YKdL3VPKGcCxZn8Fk7aqlPz2xfX6eMeepDE/8J2gof1zUr4WAAAAAPRVKU/c5+bmqr6+Xk1NTWpsbFRWVtr2BgAAAABAp1mWdUjC53OTTF1cNFz/rPgk0a+h4HS5x5+uYUZdp0rdU8oZwLHINM1Wfzd+uG2X/vDKR0ltZ4wZpC+cXpDytQAAAACgL0t5Vt3j8Wjjxo2SpOXLl+uss85K9RIAAAAA0COCwaACgYDi8fghJfDvvWKaXt+wXbv3Nib6Z5z5ZeWsmS+PRx0udU8pZwBHs9Y2P7X1e6252dYPF6xWY/OBqoxZGYZ+OrNYGRlGb4UMAAAAAH1CyhP3p59+eiJx/5//+Z968sknNXr06FQvAwAAAAApZVmWAoGAampqZFnWISXw580r1vcumqB7FlYkxjT1G6LtntMUffvJTpW6p5QzgKNRe5ufWqsm8rfl1XpnU21S281Tx+r4YQN6K2QAAAAA6DNSnri/4YYb9OSTT0qS3n33XY0bN07jxo3TsGHDDimb39TUpOnTp3d7TcMw9MILL3R7HgAAAADHrmAwqHg8LsuylJeXl7h7vmUJ/K99/Rt64q2NWrvtwF3MuwvOVv3bz8k0+3eq1D2lnAEcTQ63+am4uDhpc9L23Xv1s+C6pDlGDe6nb08f39uhAwAAAECfkPLE/ZVXXqmLLrpI//rXv2QYhpqbm7V+/Xpt2LDhkL62beuVV17p1nr7PwgCAAAAQHeEQiFFo1HZti2PxyOXyyWPx5NUAj8zw9D9152mSx98Tc3/N87IzNKQi27T0A+fpNQ9gGNWRzY/tdys9NPnPtDOaEPSHD+5arKc2Zm9HToAAAAA9AkZPTHpU089pZKSkqSEum3biX/7GYaR1N6VfwAAAACQCl6vVy6XS4ZhKBwOKxqNKhwOH1ICf6J3oEqnjk0au9ddoC/81wMdPm0PAEcLy7JUVlamxx9/XNXV1Wpqakra/GTbdmLz035vbNiuBSu3JM1zxUkjNPX4/N4OHwAAAAD6jJSfuJek3Nxc/elPf9K9996rhQsXatWqVaqpqdHu3bsPOWU/derUnggBAAAAADrF5/OpvLxcpmnKsizV1tYmyjwfXAL/jhnH67n3Q7Jqo4m23y/bpmvO3quh/XPSET4A9LqWd9p//PHHikQi2rNnjzZv3qzRo0e3uvkp1tCkHy5YnTTPAGeW7r5sYo/EaFmWgsGgQqGQvF6vfD4flVEAAAAA9EmGnYZj6xkZ+w76Z2VlKR6P9/by6GGWZamgoECSVF1dzQdiAAAAHDFaJqFisZicTqccDof8fv8hp+lfrgzrq396J6ntypNH6MHrTunNkAEgLSzLUklJSeJO+6amJu3Zs0eZmZlqampSv379lJmZKdM0lZ+fr3nz5sk0TT2wpFK/eTH5OsWfzpysL505OuUxtvydHo1G5XK52vydDgAAAACd0RP50B45cd8R3EsPAAAAoK/x+XwqLi7u0OnM8yd4dPlJI7Tova2JtmdWbdXVp5qUewZw1GvtTvtNmzbp008/Vb9+/TRo0CAVFBQkEuWmaWpDeLd+/0pV0jynjsrT9WeMSnl8lmUpEAgkNhbYtp2oohIIBFRcXMxBAwAAAAB9StoS99xPDwAAAKAvMk1TpaWlHeo7+7JJeqUyrLpYY6Lt7n+s1pI7psrlyOypEAEg7UKhkKLRqGzbTtxpP2bMGEWjUQ0aNEhjx47V9ddfn9j8ZNu2frhgtRqaDnwflJVh6L6ri5WRkfrDHa1tLAiHw7IsS263W8FgsMO/6wEAAACgN6Qlcb9x40ZJnLoHAAAAkFq9fZdx/oAc/eCSifrB0wfua67eEdVvXlyv/7r4hB5bFwDSzev1yuVyyTAMhcPhRGI8MzNTBQUFuv7665MS40+9a+mtjTuS5vj6Z4/TCcMH9kh8rW0s8Hg8qq2tVSwWUygU6pF1AQAAAKCrMtKx6OjRozV69GiNGpX6UmgAAAAAjk3BYFAlJSWaP3++Fi5cqPnz56ukpETBYLBH1/3i6QUaSEwXAAAgAElEQVQ6Y8ygpLayVz/Suk/qenRdAEgnn88nh8Mh0zQViURUWVmpSCQi0zTlcDiS7pDfUR/XfYs/SBpvDnLp9hnjeyy+gzcWRKNRhcNhGYYhp9Mpr9fbY2sDAAAAQFekJXEPAAAAAKnU8i7jiooKVVVVqaKiQjU1NQoEArIsq8fWzsgw9LOri5WdeaCiWGOzrR88vVrNzVwRBuDoZJqm/H6/8vPzVVRUpMLCQhUVFSk/Pz9xp/1+9y3+QLV7GpLG/+Sqyern6LlCkJ3ZWAAAAAAAfUHa7rgHAAAAgFRJ913GhZ4BunXqOP3mxQ2JtpUfR/TXtzbrK58Z02PrAkA6+Xw+FRcXt3tFybKqT/XUu8mbpy4t9mraBE+PxrZ/Y0EgEJDb7VYsFpPT6ZTD4ThkYwEAAAAA9AUk7rthx44deuONN2RZlurq6uT1ejV27Fh95jOfUWZmZq/G0tzcrLVr12rVqlXavn276uvrNWDAAHk8Hp166qkaP368DMM4/EQAAADAEagv3GX8zWmFWvR+SBu31yfafvHPSl1YNFzDBjp7fH0ASAfTNNvcGLW3sUk/XLA6qW1ATpZmXz6pN0Lr0MYCAAAAAOgrSNx3wYcffqi77rpLzz33nOLx+CGve71e3XTTTZo1a5YcDkePxrJz50798pe/1B//+Ed98sknbfYbM2aMbr75Zt1xxx1yOvnSEAAAAEeXg+8y3n/ivjfvMnZmZ+qnV03WDY+8lWjbtbdRP15UoYe+dFqPrw8Afc3DL3+kj1psZpKk71084ZDNTJZl9Vhyvb2NBQAAAADQlxi2bXPpYif85S9/0S233KL6+vrD9j3llFP09NNPa8yYMT0Sy7Jly3Tttddqy5YtHR4zYcIELViwQBMnTuyRmKR9H7gLCgokSdXV1exkBwAAQI+zLEslJSWqqamRZVmybVuGYcg0TeXn52vevHm99v/SO//2nv6+Irks9B9LTteMicN6ZX0A6AuqanbL9+vXFG9qTrSdVJCnp289W5kZByoCBoNBBQIBxeNxRaNRuVyuRDl77qEHAAAA0Ff1RD6UxH0nLF68WJdffrmamw986Bw/frymT5+uwYMHq6qqSosWLVI0Gk28PmnSJC1btkwDBw5MaSzvvfeezjvvPNXV1SXaDMPQueeeq9NOO01ut1u1tbVavny5/v3vfyeNHT58uN566y2NGjUqpTHtR+IeAAAA6dAy+XPwXca9mfzZUR/XjPtfVu2ehkTbyDyXlnznPOXmUPQMwNHPtm1d9z9v6q2NOxJtmRmGFt52jopGuBNtfWnTFQAAAAB0Rk/kQ/nWqINCoZCuu+66RNLeMAwFAgHdcccdysjISPSrqanRF77wBb388suSpLVr1+rmm2/W448/nrJYbNvWTTfdlJS0nzx5sh5//HFNnjz5kP4rV67U9ddfr8rKSknSJ598ottvv10LFixIWUwAAABAuvWVu4wH5zr0w0snyf/ke4m2LZGofrX0Q919We/c6wwA6fTkcispaS9JXztnzCFJ+1mzZmnDhg3avn27hg4dKq/Xq3A4LMuy5Ha7FQwGKXMPAAAA4JiRcfgukKS5c+dq165diecf//jH+u53v5uUtJek/Px8BYPBpFL0TzzxhFauXJmyWN5++229/fbbiedBgwZp6dKlrSbtpX0l+1944QW53Qc+ID/zzDOdKrEPAAAAHAn232U8e/ZslZaWpu2k5udPHamzxw1JavvfNzZqzZadaYkHAHrL9t179dPFHyS1jcxz6TufOz7xHAwGVVJSoldeeUXbt2/X3r17VVtbq2g0Ko/HI9u2FYvFFAqFejt8AAAAAEgbEvcdsG3bNj3yyCOJ53Hjxumuu+5qs7/T6dR///d/J55t29bcuXNTFs8LL7yQ9HzTTTdp+PDh7Y4ZOXJk0i5127YTVQEAAAAApI5lWXrkkUfk3fKKMo0DN5M129KsBavV1MxtZQCOXj95dq12RhuS2ubOnKx+jn1FHy3LUiAQUE1NTSJp39zcrFgspo0bNyoUCskwDDmdTnm93nS8BQAAAABIC0rld8AzzzyjeDyeeL7pppuUnZ3d7pjp06frhBNO0Lp16yRJixcvVn19vXJzc7sdz8En5c8666wOjTv77LOTnrdu3drtWAAAAAAcEAwGFQgEFI/HFY1GlTt+h+pGn5d4/X1rp+b9e5O+du5xaYwSwLHAsqxevzrk5cqwnlmV/F3DFSeN0LQJnsRzMBhUPB6XZVkaMmSIdu7cqWg0qsbGRu3Zs0dNTU0aN26cHA6HfD5fj8YLAAAAAH0JifsOWLhwYdLzNddc06Fx11xzTeKkfSwW05IlSzRz5sxux9Pc3Jz03K9fvw6NO3jTgGEY3Y4FAAAAOFL0dBKr5SlSy7Jk27aMTR8r74sT1DxgWKLf/UsqdfHk4RqR50rZ2gDQ0sGbiFwul8rLy+X3+3ssGb4n3qi7/7EmqW2gM0s/umxSUlsoFFI0GpVt2xoxYoTy8vK0efNm1dfXKycnR0OHDlV+fr78fn/arjsBAAAAgHSgVH4HvP7664mfhw0bprFjx3Zo3MEn3F999dWUxHPcccmncz7++OMOjdu0aVPSc2FhYUriAQAAAPq6/fcpz58/XwsXLtT8+fNVUlKiYDCY0jX2nyLNy8vThAkTlDewv3a99D9J/erjTbpnYUXK1gWAllpuIqqoqFBVVZUqKipUU1OjQCAgy7J6ZN0Hn18vqzaa1PbDSycqf0BOUpvX65XL5ZJhGAqHw+rXr5/cbnciaT916lTNmzeP0/YAAAAAjjkk7g9j69at2rlzZ+L5lFNO6fDYg/t+8MEHKYnp4osvTnr+29/+1qFxTzzxROLn3NxcTZs2LSXxAAAAAH1ZbyWxWp4i9Xg8crlc8ng8agxVyrnl3aS+S9du078qPknJugDQUqubiPLyZFmW4vF4Sjcs7bdmy0498vrGpLYzjxusL5xecEhfn88nh8Mh0zQViURUWVmp3bt3a9y4cSosLNR9993HSXsAAAAAxyQS94ex/476/UaNGtXhscOGDZPD4Whzrq468cQTdemllyaely5dqocffrjdMQ8++KBefPHFxPOdd94pt9udkngAAACAvqy3klgHnyKNRqMKh8MyDEODrdeUm9mU1P+eZyq0K9aQkrUBYL+2NhHZtq1YLKZQKJTS9Zqabc1asFpNzXaizZGZofuuLm71ij7TNOX3+5Wfn6+ioiIVFhaqqKiI8vgAAAAAjnnccX8YW7ZsSXouKDh0t3hbDMPQyJEjtXHjxlbn6o6ysjKde+65+uijjyRJt956q1555RXdfPPNOvXUUzVgwADV1dVp+fLleuihh/T0008nxl522WW6++67UxYLAAAA0Je1lcSqra1NaRLL5/OpvLxcpmnKsizV1tbKMAyZpilXRrO+Mf04zVl64JqrT+piun/Jh7r3iqKUrA8A0qGbiDweT2ITkdPplNfrbXOsZVkKBoMKhULyer3y+XyHTaTP+/cmvW/tTGr71rRCjcvv3+YYn8+n4uLiTq8FAAAAAEczEveHsXv37qTn/v3b/uDZmgEDBiR+bmxsVCwWk9Pp7HZcXq9Xy5Yt06233ppIypeXl6u8vLzNMQMHDtT3v/993XXXXcrMzOzy2ocrJZrq3fsAAABAd3QnidUZ+0+RBgIBud3uxP/9HQ6H/H6/Lp4+WS9t2qPX1m9PjJm3bJNmnjJSJxXktTlvVxJpAI5d7W0icjgcbd4dHwwGFQgEFI/HFY1G5XK5VF5eLr/f3+aYLZGoAksqk9oKPf11y/ljDxunaZoqLS3t/BsEAAAAgKMUifvDODhx39mk+8H9d+/enZLEvSR5PB79/e9/1+LFi3XzzTe3m1AfN26cfve73+miiy7q9rqdqToAAAAApFtXk1hdXau9U6Rzr5qsC3/1qvY2NkuSbFv6wdOrtfC2c5SVeehNZl1JpAE4th1uE1FrG38sy1IgEFBNTY0sy5Jt24nfk4FAQMXFxZKU9Lvt4osv1r0vfKI98eRrQH52dbFysrp+WAAAAAAAjlUk7g8jFoslPbe8s74jcnJykp6j0Wi3Y9pv69at+s53vqMnn3xStm2327eqqkoXX3yxPvOZz+iRRx7RpEmTUhYHAAAA0Jd1JYnV3fXaOkU6ekiubr9gvH7xzwMnVNeG6vSnNzap9LzkE6odSaRx8h5Aazpbij4YDCoej8uyLOXl5SUqk1iWJbfbrV/84heqqKhI2kT0yL/e1bbCy5PmuX7KKJ0xZnBvvEUAAAAAOOqQuD+Mg0/Hx+PxTo3fu3dv0rPL5ep2TJL03nvv6YILLtD27fvKbBqGoRtuuEFf/epXdfLJJ8vtdmvnzp1asWKF5s2bp8cff1y2bWvZsmU644wzFAwGdd5553Vp7erq6nZfD4VCmjJlSpfmBgAAAHpCX7pPufSzY/XMyq2q3LYr0fbA0g918eThKhjcL9F2uERaMBikzDSANnWmFH0oFFI0GpVt2/J4PHK5XPJ4PKqtrVVdXZ2effZZ9e/f/8AmopxcuU/7ZtIc+QNydJfvhJ54KwAAAABwTCBxfxgH32l/8An8wzm4/8HzdUVtba0uueSSRNI+OztbTz/9tC677LKkfkOHDtWFF16oCy+8UNddd50+//nPq6GhQXv27NHMmTNVUVGh4cOHd3p9TvUAAADgSNRX7lPOzszQfVcX65qH/639hbOiDU2a/cwa/e9Xz5BhGJLaT6TFYjGFQqE0vgsARxOv1yuXyyXDMBQOhxMbhQzD0J49e5SZmZm0ieiTgmmynQOT5rjn8klyu7LT9A4AAAAA4Mh36CWKSHJwon3Xrl1t9Gxdy/5ZWVkpud/+pz/9qbZu3Zr0fHDS/mCXX3655s6dm3jesWNH0jMAAACA9lmWpbKyMs2ZM0dlZWWyLKvLc502epC+dOaopLaXKmu0ePUnieeDE2nRaDSRSHM6nfJ6vT0WH4Bji8/nk8PhkGmaikQiqqysVCQSkWmaampqUr9+/RKbiIz8QmncuUnjp5/g0aXF3jZmBwAAAAB0hGEf7nL0Y9yLL76oGTNmJJ5vuukm/eEPf+jQWNu25XQ6E+X1R48erU2bNnUrHtu2NWzYMNXU1EiScnNzVVNT06ES/NFoVPn5+aqvr5ck5eXl6dNPP1VGRmr3b1iWpYKCAkn7yupzQh8AAABHumAwqEAgkHS/s8PhkN/vl8/n69KcO6MNuuCBV1Sz68D1WvkDcvT8d6fK7cqWZVkqKSlp9Y77/Px8zZs3L/F/7Z6ID8CxpeXvkVgsJqfTKYfDocmTJ2vFihWqqKiQe/BQZfhmqSk3PzEu22jWS9+fIXNQv3ZmBwAAAICjS0/kQymVfxgTJ05Met68eXOHx27bti2RtG9trq6oqqpKJO0l6cwzz+xQ0l6SXC6XpkyZopdeekmSFIlEtGHDBh1//PHdjgsAAAA4WlmWpUAg0GoCPRAIqLi4uEsfztyubN17eZG+9diKRFvNrr3/n717j4+rrvM//j65TGfaJhPaTtppT+gtkEKYQhFYhYICCzIgBSmCv3VpcN2i63rFiBXxwmUVdUTc1fWhFSURNSrXYjuggtzvUChN29CGFnKaaWfaZtokncnkcn5/sJ3mtEkzuXVyeT0fDx8Pz2fO+Z5PfJz04eRzvp+PfvjoJn3mtGMUDoc1c+ZMNTY2qrS0NP1i8IGC/IF7Dld+AMaXYDCoQCCgcDisSCQiv9+ffvGnoqJCpmkq6nuf3N2K9pJ0hicqte6RKNwDAAAAwKBQuO+D3++X1+vV3r17JUlr167N+NrXXnvNcbxgwYJB5xONRh3H/Z1Rf+j5u3btonAPAAAAHEE4HFYqlXLMd45Go7IsS16vV+FwWMuXLx/Q2hcHZujcMp/+UXfw5dzfvfCu/vHr7yun6R0lEgkVFBRo3759Ov3003XOOecoGAw6CvHDmR+A8cU0zR7/vaisrNR3f3qX9pVf7ogbTe/qnWf/oIonf0+HDwAAAAAYJGbcZ2Dx4oOz26LRqOrr6zO67rnnnnMcn3POOYPOxe12O44TiUS/rt+/f7/jeNKkSYPOCQAAABjLIpGIEolEer6zx+NRcXGxbNtWMplUJBIZ8Hx5wzB0y2UnyZOfm47ZkiIl56p2wybV19dry5YtcrlcamxsPKxon2l+ADAYF110kaZd9Dkp5+D+D7urU/se+4U21K5XLBZTKBTK+N8+AAAAAMDhKNxn4LLLLnMc33vvvRld1/08t9utCy+8cNC5FBcXO443btzYr+s3bNhwxPUAAAAAOPn9fnk8HhmGoWg0qkQioWg0KsMw5Ha7tWvXLlVUVKi6ulqrVq1SdXW1KioqFA6HM1q/ZMpEXX+BswtWV8EMef/pCpWVlamoqEiWZSmVSvW4Zl/5+f3+IfnfAcD49ceXG7R2e6sjZmx+QsdNc/f5bxQAAAAAIDMU7jOwZMkSuVyu9PHKlSvV3t5+xGsef/xx1dXVpY8vvvjiIdndbpqmZs6cmT7etGmT3njjjYyufeWVV7R58+b08ezZs/kjHgAAANCHYDAol8sl0zQVj8dVV1eneDwu0zTV1dWl1157TbFYTLW1taqvr1dtbW2/d59+8qw5OtFf6IjZ5UHlFc3oc/f8kfJzuVy0rgYwKDv2JvVfq52bBrqaYyre+TIdPgAAAABgCFG4z8D06dMdM97q6+t1++2393p+MpnU5z//+fSxYRi66aabej1/27ZtMgwj/Z85c+YcMZ9LL73UcfzZz35WqVTqiNckk0l99rOfdcSWLFlyxGsAAAAAvPfybGVlpXw+n8rLy1VaWqry8nL5fD6ddtppMgwjPV++px3ymbTRz8vN0feuCOi9Rvn/Jzdf0WPP084+ds8fKb/KysrDWusDQKZs29ZND65Xc1uHI554+jfatWM7HT4AAAAAYAjl9X0KJOnGG29UdXW1mpubJUnf/va3NWnSJH3pS19STs7B9x9isZiuuuoqR0v6q6++WosWLRqyXFasWKHf/OY36WL9c889pwsvvFB33XWX5s+ff9j5dXV1+uQnP6mXX345HXO73brhhhuGLCcAAABgLAsGgwoEAgqHw4pEIvL7/QoGg/r1r3/d43z5pqYmJZNJPfXUU6qpqVEqlVIikZDH41FNTY0qKysP2wl/ckmRrlzo073rdqVjqSnztX/qCTInNxxx93xv+VG0BzAYf1kX0d837nTEJu+qVaGaZMXjampqkmEYdPgAAAAAgCFg2LZt930aJGn16tVasmSJurq60rHjjjtO559/vqZMmaItW7bo4YcfViKRSH9+4okn6vnnn1dhYWFPS0p6b8f93Llz08ezZ8/Wtm3bjpjLL3/5S3360592xHJzc7V48WKdeuqpKiws1N69e/Xqq6/q2WefdeQsSVVVVVq2bFkmP3a/WZalkpISSVJDQwN/LAQAAMCYtXLlSlVXV6u2tlZFRUUqLi5WNBpVPB5XaWmpmpublZ+fL8uyZNt2usDl8/lUVVV12P9Xbk626+zv/lXxbg21clKtOnZ9lb725c9RFANw1OxpTemCO57U7taD/yBNm+zSioXt+vlPfqRUKqVkMim32y2Xy9XjC0kAAAAAMFYNRz2UHff9cMkll+juu+/WZz7zGe3fv1+StHnzZsfc+O5OOeUUPfDAA0cs2g/UddddJ0n60pe+lH5RoLOzU08++aSefPLJXq+bNGmSfvrTnw5b0R4AAAAYT4LBoGpqamSapizLcuw+3bdvnwoLC7VlyxZHUd+yLHm9XoXDYcdILkkqcOfr+1e/T5/+7avpWJdrkgL/epOCwQ8cdn/LsthlD2BY3PJwraNoL0m3XHaSLg749f5TF/JvDwAAAAAMMQr3/XTNNdfojDPO0IoVK7R69Wq1t7cfdo7f79fy5cv1jW98Qy6Xa9hyue6663Teeefpjjvu0D333JNu49+TwsJCXXPNNfrKV77i2N0PAAAAYOAOzJcPhULyer2O3aczZ87Uxo0be22jH4lEelzzw+UzdMGJ0/W3DQfbUz+8YY+u2bpHZ8ydko6Fw2GFQqGM2vADQH88vmmnHny90RH7cPl0BU+aIem9f/sOffEIAAAAADA4tMofhN27d+vZZ5+VZVnat2+fZsyYoXnz5umss85Sbm7uUc2ls7NT69at05tvvqk9e/aopaVFkydP1pQpU7Rw4UIFAoGjlhOt8gEAADDe9LTzPRwO99pGv7y8XMuWLeu18NUYT+iCO55Ua6ozHZvvm6Q1XzxbE/JyZVmWKioqFIvFMm7DDwCZaE6268IfP6XI3mQ6VujO09+v/6CKC91ZzAwAAAAARg5a5Y8wU6dO1ZIlS7KdhqT35tsvWrRIixYtynYqAAAAwLjT0+7TI7XRd7lcR9wVP7PIo69cWKZb/rIhHauPteoXT76tL5x/nMLhsFKplCzLyrgNPwBk4vuPbHIU7SXpnIKYUvt2SYW8EAQAAAAAwyUn2wkAAAAAwFh0oI2+z+dTeXm5SktLVV5eLp/Pp8rKyj7fxK44c44Cs7yO2E8f36It0RZFIhElEonD2vDbtn3ENvwAxifLsrRy5UrdcsstWrlypSzL6vG8F97erXteeNcRy99dr9cf/IUqKioUDoePRroAAAAAMC6x4x4AAAAAhkkwGFQgEEi30Xe732sz/fLLL8uyLAWDwV4L+Lk5hr53RUBLfvqMuv5vwFmqs0s33v+m/nmGXx6PR4ZhKBqNpnfcG4Yht9stv99/tH5EACNcOBxWKBRSKpVSIpGQx+NRTU2NKisrHZ0/ku2dWnHfOse1dnubdj/6U+1u2SXTNBUKhRQIBBjFAQAAAADDgB33AAAAADCMDrTRP/300/Xoo4/q4Ycf1qpVq1RdXd3nDtaTZnn1qcVzHbGXtu1R6tgz5HK5ZJqm4vG46urqFI/HM2rDD2D8sCxLoVBIsVhMtbW1qq+vV21trWKxmEKhkGPn/Y///pa27d7vuD5n/cM6fuYUFRUVybIspVIpdt0DAAAAwDBhxz0AAAAADLPuxTPLsmTbdnrefSgU0rRp0/T6668rEonI7/c7duJ/+YLj9UjtDjXsSaTX+8XzO3Tj57+iX/3Pj+T1epVMJuV2u+VyuTJqww9gfAiHw0qlUrIsS0VFRenuHJZlyev1KhwOa/ny5VpnxbXyqbcd13bseEuz9m5Kj+JoampiFAcAAAAADCMK9wAAAAAwzI5UPOvs7NSyZcs0bdq0HttYT3Tl6bsfDeiau15Kr9fc1qHH903X3XffrUceeaTHgj8ARCIRJRIJ2bat4uLiHovwqY4u3XDvuvRIDklSV4eST92lmPYzigMAAAAAjhIK9wAAAAAwzHornu3evVsNDQ3yeDzauXPnYTvxD8ySPvs4n5aeauq+1w62tf7bhp26YtEsLV++vM/7W5alcDhMgR84SkbK75zf75fH45FhGIpGoz0W4X/xZL027Wh2XDel8UUVTs6RZcXV1NSU/neJURwAAAAAMHwo3AMAAADAMOuteNbR0aG8vDy1tLRo+vTpvbaxlqSbLjlBT9RFtbs1lV73W6tqdeb8afJOzO/13uFwWKFQSKlUqscd/QCG1kj6nQsGg6qpqZFpmrIs67Ai/IJ/Olef+uNmxzULZhToc2cv1o8jLzKKAwAAAACOIgr3AAAAADDMeiueTZ48WYlEQnl5eb22sT7gmEkufXtJub7wh7XpWKy5Td8Lb9TtSxf2eF/LshQKhRSLxWRZVq87+gEMjZH2O2eapiorKxUKhQ4rwl//la/ox8/sVKqzK31+jiH98MqTFTC9OuXkhSOiawAAAAAAjBcU7gEAAABgmPVWPIvFYvL5fGpsbOy1jXV3ly7068G12/X4pmg6VvNyg5acMlNnzp922H3D4bBSqZQsy1JRUdERd/QP1EhpCQ6MBEfjd66/gsGgAoHAYb+nf93Wrtfe3eA4d/k58xQwvZLe+3fraOcKAAAAAOMZhXsAAAAAOAp6Kp6dcsopWrFihXJycnpsY31oW23DMHTr5SfpxTueVGuqMx2/8f439ciXzpE7P9dxfiQSUSKRkG3bfe7oH4iR1BIcGAmG+3duoA4twjfs2a8fPvqU45w5Uyfqy/98/NFODQAAAADwfyjcAwAAAMBR0tMO1t7aWPc2S3pWkUc3XLRA315Vm45t271fP3lss7520QJJB3fBv/LKK9q7d69s285oR39/jLSW4MBI4Pf75fF4ZBjGkP/ODRXbtvXlP7ysRHunI/79pQsPe/kHAAAAAHD0ULgHAAAAgCzqrY31kYre//r+2Xro9e167d14OvbLp97WRxb69e4bz6V3we/du1exWEwdHR2KxWJ97ujvj5HYEhzItmAwqJqaGpmmmVEXjWz41t1hvdJgO2KF0de1py5Hmpf9/AAAAABgvKJwDwAAAABZ1t9Z0rk5hm5fulCX/PfTau98rwDX2WXr+j+8qvY1P9KubrvgOzvf21Wbm5urY489VoWFhUfc0Z+pkdoSHMgm0zT73UVjMA5018j0pZ/X67bqd7UJKc+djnW17Jb9+oMKvfM4nTIAAAAAIIso3AMAAADAKHT89AJ99kOl+sljm9OxulhC3mkny1r7G8cu+D179sjn82nOnDn6yEc+0mdxT+q7IDgaWoID2TCQLhoDEQ6H0901EomEPB6PampqVFlZ2ePOftu2dcOfXlVXnscRz137Z23fVq+iSeV0ygAAAACALKJwDwAAAACj1GfPna/Vb0a0JdqSju09drE0+WEVF09x7IIvKirS+973voyKcpkUBEdDS3AgW/rbRaO/LMtSKBRSrFt3jQO/f6FQqMed8+H1O/RWq7NoP2nXBhV0xhS3bTplAAAAAECW5WQ7AQAAAADAwEzIy9X3lwZkGN2CuS5NPOdT2hmNKpFI9HsXfPeCYG1trerr61VbW6tYLKZQKCTLsqiEzV8AACAASURBVCQdbAnu8/lUXl6u0tJSlZeXy+fzDUtLcAAHhcNhpVIpWZaloqIilZWVqaioSJZlKZVKKRwOO85vak3pWw+tdy6SbNakujV0ygAAAACAEYId9wAAAAAwir1v9hRd8/7Zqn7+nXQszzxJ+30nqa7u6X7vgj+0IHigBb5lWfJ6vY5W2kerJTgAp0gkokQiIdu2VVxc7Oiu0dPO+VtXb9CulpQjtv+ZKm2uf33Edcroa0wHAAAAAIxVFO4BAAAAYJT76ofL9LcNOxXZm0zHJi1eJjNvnybmdMrlcmW8C76/BcHhbgkO4HB+v18ej0eGYSgajaZfsOlp5/wTdVHd/9p2x/UTm7bI9LSorbRUhmFo3759mjlzpsLhcFYL5ZmM6QAAAACAsYpW+QAAAAAwyhW483Xb5Sc5Yl35HhV+6FNatmyZqqqqMi56HVoQHEi7fQDDKxgMyuVyyTRNxeNx1dXVKR6PH7ZzvqWtQ994wNkiv2BCnn735SWqWLZMCxYsUHNzswoLC7Vx40ZVV1eroqLisFb7R0OmYzoAAAAAYKyicA8AAAAAY8D5J0zXRxY6i+pbO6do/tlL+rV7NtOCIIDsMU1TlZWV8vl8Ki8vV2lpqcrLy+Xz+RzdNX7wyCZtjycc137jkhO0aMFcBYNBNTY2Kj8/X1u2bMl6ofzQMR1lZWUqKiqSZVlKpVJZeZkAAAAAAI4mWuUDAAAAwBjx7UvL9fTmXdqbaE/Hbnpgvf56/VRNnpDZ178DBcFQKCSv16tkMim3292vdvsAhl8wGFQgEOh1HvxLW/eo+vl3HNd8YN5UXX16iaTDC+UH2u1bliWv16twOHxUx2D0d0wHAAAAAIw1FO4BAAAAYIzwFUzQTZecoK/euy4da9yb1PfDm3TrIa30j6SvgiCAkcE0zR6L68n2Tq24b50j5s7P0e1LAzIMQ9LIK5QfOqbjwIsEjOkAAAAAMF5QuAcAAACAMeTK95l66PVGPbNlVzr22xfe0SUL/Xr/vKkZr9NbQRDAyPffj23W27taHbHKC8s0e+qk9PFIK5QHg0HV1NTINE1ZlqWmpiYZhsGYDgAAAADjBjPuAQAAAGAMMQxD37siIE9+riO+4r51SqQ6s5QVgKNl/fa9+sVTbztiJ5cU6ZNnzXXEgsGgXC6XTNNUPB5XXV2d4vF41grlB8Z0+Hw+lZeXq7S0VOXl5fL5fIzpAAAAADAusOMeAAAAAMaYkikT9dUPl+mWv2xIx7bt3q8f//0t3XjxCVnMDMBwau/s0g33rlNnl52O5eca+sHShcrNMRznHiiUh0Iheb1eJZNJud1uuVyurBXKGdMBAAAAYDyjcA8AAAAAY1DFmXO0+s2IXn2nKR371dNv6+KAX6eUFGUxMwDD5ZdPva0NkX2O2H+eW6qyGQU9nj8SC+WM6QAAAAAwXlG4BwAAAIAxKDfH0PeXLtTF//20Uh1dkqQuW7rh3jf08OcXa0Jebh8rABhNtkRb9JPHNjtiZdML9NkPlR7xOgrlAAAAADAyULgHAAAAgDGqtHiyvnj+cfrho3Xp2Fs7W/SpH/1Zx7e9NSJ21wIYvK4uW1+/f136JR1JyjGk71+5UK68nCxmBgAAAADIFN/eAAAAAGAMu+6ceTppVqEj9szuibr/8RdVXV2tiooKhcPhLGUHYCj87sV39PK2Jkfs386ay1gMAAAAABhFKNwDAAAAwBiWn5ujHyw9Wbndv/3l5GrX/ItUu2GjYrGYQqGQLMvKWo4ABq4xntDt4U2O2LFTJuorF5ZlKSMAAAAAwEBQuAcAAACAMe7EmYV6v7fZEcvzzZP3n66QZVlKpVLsugdGIdu2ddOD69Wa6nTEv3dFQB5XbpayAgAAAAAMBIV7AAAAABgHSpObldsSdcTsky6RUThDyWRSkUgkS5kBGKhVbzTq8U3O3+urTjN1Vum0LGUEAAAAABgoCvcAAAAAMA6YM2doan1YdlfXwWBOnjwf+ndNcLvl9/uzlxyAftvTmtLND29wxHwFE/SNi0/MUkYAAAAAgMGgcA8AAAAA40AwGFRBarcmbHvWEc+bUaakeYaCwWB2EgMwILc8XKs9rSlH7NbLyuWdmJ+ljAAAAAAAg0HhHgAAAADGAdM0VVlZqVlNa5WXaHJ8tqfkHP1h1V9lWdag7mFZllauXKlbbrlFK1euHPR6AHr2j7qoHny90RG7qHyGLjqJzhkAAAAAMFpRuAcAAACAcSIYDOq3v7lLH5/f6Yh35eTpV+v2a1lFhcLh8IDWDofDqqioUHV1tVatWqXq6mpVDGI9AD1raevQN+5/0xErdOfplsvKs5QRAAAAAGAo5GU7AQAAAADA0WOapj5zxfla9a1q7Ss+OR1vK5qrxgmzFQqFFAgEZJpmxmtalqVQKKRYLCbLsmTbtgzDkGmaA1oPQO9++MgmNe5NOmLfuOQEFRe6ZVmWwuGwIpGI/H6/gsEgv3sAAAAAMEqw4x4AAAAAxplwOKyCtx9TV8suRzyxIKj9cvV7l3w4HFYqlZJlWSoqKlJZWZmKiopkWZZSqRS77oEh8sq2Pap+4R1H7Mz5U3XVaSV0vQAAAACAUY7CPQAAAACMM5FIRG0te5V46teOuOGaqN1zLlBjY6Tf6yUSCdm2reLiYnk8HhUXF8u2bSWTSUUi/VsPwOGS7Z362n3rZNsHY+78HH3vioC2b9+e7npRW1ur+vp61dbWKhaLKRQKybKs7CUOAAAAAMgIhXsAAAAAGGf8fr88Ho86rTelbS86Pkv5ytRUMG9A6xmGoWg0qkQioWg0KsMw5Ha75ff7hzJ9YFz62T+2qD7W6oh95YIyzZ46ia4XAAAAADAGULgHAAAAgHEmGAzK5XLJNE3te/I36tofd3z+j33TtKulbUDrxeNx1dXVKR6PyzRNuVwuBYPBof4RgHFlY2Sffv5EvSO20PTqk2fNkUTXCwAAAAAYCyjcAwAAAMA4Y5qmKisr5fP5VF46R0VbHnV8vjfZqW+vqh3YeuXlKi0tVWlpqVKplGbOnKlwOEyrbmCAOrtsrbhvnTq6DvbIz8sx9P2lC5WX+96fdeh6AQAAAACjH4V7AAAAABiHgsGgqqqqtGzZMl35/lItmJRwfL56XURr3sx8l2739RYsWKDm5mYVFhZq48aNqq6uVkVFBe26gQH4zbNb9Ya11xH7zAfn6wR/YfqYrhcAAAAAMPoZtm3bfZ8GZM6yLJWUlEiSGhoaZJpmljMCAAAA0JdYc5su/PGTatrfno5NneTS367/oKZMcmW8jmVZqqioUCwWk2VZsm1bhmHINE35fD5VVVXxHQHI0Lu79+vCO59Usr0rHZvnm6Q1Xzhb7vxcx7nhcFihUEipVErJZFJut1sul0uVlZUU7gEAAABgiA1HPTRv0CsAAAAAAEY9X8EEfWdJub5Y83o6trs1pW+vqtX//L9FGa8TDoeVSqVkWZaKiopUXFysaDQqy7Lk9XoVDoe1fPny4fgRgFHHsiyFw2FFIhH5/X4Fg8H0H3ts29bXH1jnKNpL0veXLjysaC+9t+s+EAj0uh4AAAAAYGSjcA8AAAAAkCQtOXmmVq+L6K8bdqZjD7/RqEsCfl100oyM1ohEIkokErJtW8XFxfJ4PCouLlZTU5OSyaQikczb7wNjWfcd8olEQh6PRzU1Nekd8n9+xdKzW3Y7rrnm/bN1+pwpva5pmiYvxgAAAADAKEXhHgAAAAAgSTIMQ7d99CS9uHWP9iYOtsy/6cH1+qe5U3RMBi3z/X6/PB6PDMNQNBpN77g3DENut1t+v384fwRgVLAsS6FQyDFSwrZtTZ48Wf/5n/+py66+Rmv0PkkHd9b7vW7dcFFZ9pIGAAAAAAyrnGwnAAAAAAAYOYoL3PrOkhMdsV0tbbr54dqMrg8Gg3K5XDJNU/F4XHV1dYrH4zJNUy6Xi1nbgA4fKTF9+nS1tbVpx44dikQi+sPmLrXZznb4Hy1pU4E7P0sZAwAAAACGG4V7AAAAAIDD5afM0j+fUOyIPfh6o/7WrYV+b0zTVGVlpXw+n8rLy1VaWqry8nL5fD5VVlYybxuQc6SE1+vVzp07ZRiGOjs7ZZQskrv0/Y7z87a/rkd/8yNZlpWljAEAAAAAw41W+QAAAAAAB8Mw9F8fDeilrU9qX7IjHb/xgTd1+pxjVDTxyC3zg8GgAoGAwuGwIpGI/H6/gsEgRXuMSpZlDfmz3H2kRENDgzo6OtTW1qYc92RNvfA/HOfayWY1PfZL+ecfq3A4rGAwyO8WAAAAAIxBhm3bdraTwNhiWZZKSkokSQ0NDfwBAQAAABil7n3VUuWf33DErjh1lu646pQsZQQcXeFwWKFQSKlUSolEQh6PRy6XS5WVlYMa+2BZlioqKhSLxbR582a1t7erq6tLUy/6vCYtvNBxbuczd6ml9h8qLS3VggUL1NjYOOT5AAAAAAD6Zzjqoey4BwAAAABIOnxn8UUXXaRzy3z6R10sfc79r23XRxb6dd6C6VnMFBh+lmUpFAopFovJsizZti3DMGSapkKhkAKBwID/MHNgpEQoFFIikdCOHTvU5TvusKJ96p21aq97WoZhyDAMvfLKK8rPzx/yfAAAAAAA2ceMewAAAACAwuGwKioqVF1drVWrVqm6ulrXXnutLjxmlwrczne+v37/m9qbaM9SpsDREQ6HlUqlZFmWioqKVFZWpqKiIlmWpVQqpXA4PKj1g8GgqqqqtHz5ck2bMVPTgl9wfN6VSmjPoz9Te3u7TNPUvn37VFBQMGz5AAAAAACyi8I9AAAAAIxz3XcW19bWqr6+XrW1tYrFYvrV//xI/1rucZy/c1+bbvvLhixlCxwdkUhEiURCtm2ruLhYHo9HxcXFsm1byWRSkUhk0PcwTVM33HCDzv/iHTIKfI7Pki/+UcdOK1AgEJDP59Ppp5+urq6uYc0HAAAAAJA9tMoHAAAAgHHu0J3FxcXFikajsixLnZ2d+s23Pi33OZ9V8ph56Wv+/Kqlixf6dW5ZcRYzB4aP3++Xx+ORYRiKRqPp3wvDMOR2u+X3+4fkPuusuB7f7ozNyNuvjy45XW1tAfn9fgWDQYXDYW3btm3Y8wEAAAAAZAeFewAAAAAYJQ6dQR8MBodkpnVvO4t3796thoYGeTwedaz5iSZ/7HYZroO772/40+t67KvnqtCdP+gcgJEmGAyqpqZGpmnKsiw1NTWlZ8q7XC4Fg8FB36O9s0s33LtOXfbBmCs3R/d84SKVFhcc9XwAAAAAANlDq3wAAAAAGAV6mkFfUVExJHOtD91ZnEgkFI1G1dHRIcMw1NLSIm9+l7xbH3NcF2tt13dXbxz0/YGRyDRNVVZWyufzqby8XKWlpSovL5fP51NlZeWQvDTzy6fe1qYdzY7Y588rPaxof7TyAQAAAABkj2Hbtt33aUDmLMtSSUmJJKmhoYE/HgAAAACDZFmWKioqFIvFZFmWbNtO77T1+Xyqqqoa1P/v7m39/Px8JRIJGYahE044QW6PR43HXaHUlHmO66v/7Qydc7yvl9WB0W24Ol3Ux1oU/MnTSnV0pWMLZhRo1ecWy5XX+z6L4coHAAAAAJC54aiHUrjHkKNwDwAAAAytlStXqrq6WrW1tY4Z9PF4XOXl5Vq2bJmWL18+qHuEw2GFQiGlUiklk0m53W7FYjHl5eWpsbExfd+dLe3quvDrjpb5M71uPfrlc1QwBC3zKUpitOrPs9vVZevqXz6vl7c1pWM5hvTAZ8/SySVFRytlAAAAAMAADUc9lBn3AAAAADDC9TaDvqmpSclkUpFIZND3CAaDCgQCjsLjKaecohUrVignJ8cxU7u47hElAx9NX9u4N6nvrtmk710RGFQO3V8eSCQS8ng8qqmpUWVlJfO7MaL199n93YvvOIr2kvRvZ82laA8AAAAA4xiFewAAAAAY4Q6dQX9gx71hGHK73fL7/UNyH9M0D9u5X1lZqVAoJK/Xm96Jn5/cqvwiqS5+8Lw/vPSuLgn4tfi4aQO6t2VZCoVCPY4DCIVCCgQC7LzHiNTfZ7cxntDt4U2ONUqmeHT9hccf7dQBAAAAACNI70PTAAAAAAAjQjAYlMvlkmmaisfjqqurUzwel2macrlcw7obPRgMqqqqSsuWLdOll16qZcuWqbqqSr+67lxNdOU6zv3afevU0tYxoPuEw2GlUilZlqWioiKVlZWpqKhIlmUplUopHA4PxY8DDLn+PLu2beumB9erNdXpWON7H12oiS72VgAAAADAeMa3QgAAAAAY4UzT7HHnu8vlUmVl5bDvRO9pJ74kfT24QN98qDZ9vD2e0O3hjbrt8v63zD8a4wCA4dCfZ3fVG416fFPUcf1Vp5kD7lQBAAAAABg7KNwDAAAAwCjQ0wz6YDCY1fbxn/in2Vr9ZkQvvL0nHbvnhXd1ccCvM+f3rxB5tMYBAEMt02d3T2tKNz+8wXGtr2CCvnHxidlIGwAAAAAwwtAqHwAAAABGiQM737/1rW9p+fLlWZ/5npNj6PtLF8qTf3jL/NZ+tszP5jgAYDAyfXZv/csG7WlNOa69ZUm5vBPzs5E2AAAAAGCEoXAPAAAAABiw2VMn6WsXlTliDXsS+sEjm/q1zoFxAD6fT+Xl5SotLVV5ebl8Pt9RGQcADFQmz+4/6qJ6YO12x3UfLp+uYIBOEgAAAACA99AqHwAAAAAwKMs+MEdr3tyhl7YdbJlf9fw7Cgb8ev+8qRmvMxLHAQCZONKz29LWoW/c/6bj/AJ3nm657KQsZQsAAAAAGIkM27btbCeBscWyLJWUlEiSGhoa+CMbAAAAMA5s29Wqi37ylJLtXenY7KkTFf7i2Zro4p1xjF/ffmi9qp5/xxG7/YqAPn7GsVnKCAAAAAAwWMNRD6VVPgAAAABg0OZMm6SvfniBI/bO7v364aN1WcoIyL5X39mj6hecRfsPzJuqq08vyVJGAAAAAICRisI9AAAAAGBIXHvmHJ02+xhH7O7ntumlrXt6uQIYu9o6OvW1+95U9z6HrlxDp3Rs0K233qqVK1fKsqzsJQgAAAAAGFEo3AMAAAAAhkRujqEfXLlQE/IOftW0bemGe99QItWZxcyAo+9nj2/RlmiLI1aw7Qn95Q+/0apVq1RdXa2KigqFw+EsZQgAAAAAGEko3AMAAAAAhsw832RVXljmiG3bvV8/+ist8zF+bIzs0/8+Ue+ITWjdodT6v6q2tlb19fWqra1VLBZTKBRi5z0AAAAAgMI9AAAAAGBo/dviuVp0bJEjdtezW/XqO7TMx9jX2WVrxX3r1NF1sEd+jmwVvbVG2xveVVFRkcrKylRUVCTLspRKpfrcdW9ZllauXKlbbrmFFvsAAAAAMEZRuAcAAAAADKncHEM/vPJkuQ5pmf/VP69Tsp2W+Rjbfv3MVr1h7XXETsrboc7d78i2bRUXF8vj8ai4uFi2bSuZTCoSifS6XjgcVkVFhaqrq2mxDwAAAABjGIV7AAAAAMCQKy2erOsvON4Re3tXq378t7eylBEw/LbualXokLEQ83yTFCyx5fF4ZBiGotGoEomEotGoDMOQ2+2W3+/vcT3LshQKhRSLxWixDwAAAABjHIV7AAAAAMCw+PfFc3VyibNl/sqn39Zr7zZlKSNg+HR12frafevU1tGVjhmG9IOlC3XpJUG5XC6Zpql4PK66ujrF43GZpimXy6VgMNjjmuFwWKlUSpZlDajFPgAAAABg9MjLdgIAAAAAgLEpLzdHoSsX6pL/fkapzveKmV22VPnnN7TmC2fLnZ87oHUty1I4HFYkEpHf71cwGJRpmkOZOsaxgT5fv3vpXb20dY8jVvGBOTptzhRJU1RZWalQKCSv16tkMim32y2Xy6XKyspe149EIkokEoe12G9qauqzxT4AAAAAYHShcA8AAAAAGDbHTS/Qly44Tj945GD78Ldjrfrho3X65kdO7Pd64XBYoVBIqVRKiURCHo9HNTU1qqys7HXXMpCpgT5f2+MJ3b5moyNmHuPRVz9clj4OBoMKBAL9einA7/c7WuwXFxdn1GIfAAAAADD6GLZt29lOAmOLZVkqKSmRJDU0NLDzBQAAABjnOjq7tPTnz+kNa286ZhjSH6/7gM6YOyXjdSzLUkVFhWKxmCzLkm3bMgxDpmnK5/OpqqqK7x8YsIE+X7Ztq+I3L+upt2KO+G8/dYbOPs6XlZwAAAAAAMNrOOqhzLgHAAAAAAyrvNwc/eiqk+XKO/gV1LalT/3yCf3sF7+SZVkZrcO8bwyngT5f9722/bCi/dWnlQy6aC9JpmmqsrJSPp9P5eXlKi0tVXl5uXw+3xFb7AMAAAAARh9a5QMAAAAAMjbQ+d+lxQX66oVl+q9u7cSb7Qn6+XONuv9PFRm1umfeN4bTQJ6vaHNSt/5lgyM2vXCCbrzkhCHLayAt9gEAAAAAow+FewAAAABARgY7X/7COfn6UfN2JQtmpWMt/vep6921CoVCCgQCwzrve6AvHWB8GMjz9a0Ha7U30e6I3XZ5QF5P/pDmZpqmli9fPqRrAgAAAABGFgr3AAAAAIA+WZalUCjU46ztTIrukvTXRx9R0VsPK7LwkzLyJ6TjLeWXK7n+twqHw0csTgaDQdXU1Mg0TVmWpaampnQOLpfriC8PDPalA4x9mTxf3V/+iBfM1SM7pzjWuPTkmbrgxOlZ+gkAAAAAAKMZhXsAAAAAQJ8Onf99YDeyZVnyer19Ft2l91qRdzRFlHyxRp7FFel4zuRp2n3sB/tsdX9g3ncoFJLX61UymZTb7ZbL5TrivO+heOkAY19fz9ebb76ZfvmjtUOKf+Dzkuvg9VMmufSdS0/M3g8AAAAAABjVKNwDAAAAAPo0FPPlD7Qib699TJ7jPiBNPz79WXLmqWop3N3nGgOZ9z0ULx1gfOjt+ZKkioqK9Msf7g99Wi7XJMe131lSrqmTJxy2JiMaAAAAAACZoHAPAAAAAOjTYOfLS91bkc/S9sd+rslXfleGy5P+/LF90xXfn1LRRNcRVun/vO+heOkAY09vBfWenq+VK1emX/7wLjhT9vGLHZ8fNzGhSxce/jvAiAYAAAAAQKZysp0AAAAAAGDkCwaDcrlcMk1T8XhcdXV1isfjGc2Xlw4WSWfOnKn29nbNn1Gkgvq/Oc7Zvb9D31lVO+S5H/rSQSKR6PdLBxhbwuGwKioqVF1drVWrVqm6uloVFRUKh8M9np9++SPPLeOMf3F8ZrQn9b6uzTIMwxHvPqKhtrZW9fX1qq2tVSwWUygUkmVZw/bzAQAAAABGHwr3AAAAAIA+HZj/7fP5VF5ertLSUpWXl8vn8x1xvrzkLJJu3LhRBQUF2rdvn04p3K95nqTj3Adfb9Qj64d2B/xgXzrA2DKQgvqBlz887/+4utxex2dF2x7X/FnTDrvm0BENZWVlKioqkmVZSqVSvb4kAAAAAAAYn2iVj1EplUpp3759am1tVWdnpzo7O7OdEoAhlpubq9zcXE2aNEmFhYVyuY7cMhcAAAy/gcyX714ktSxLtm3LMAyZpqlIY6NC31ikiprNak52pK/5xgPrdfqcKY554YOZE37gpYNQKCSv16tkMim32y2Xy9XnSwcYew4tqB8Y+2BZlrxer8Lh8GGt8oPBoH695nm5ys53xHNjm3VMfJOCwa8fdh9GNAAAAAAA+oPCPUaV1tZWRaNRJZPJvk8GMKp1dLz3x/v9+/crFovJ7XaruLhYkyZNynJmAACMb/2dL99XkfTVpx/TzUuCuv5Pb6Sv2d2a0k0Prtf/fuJUGYYxJHPCB/LSAcamgRTUC6ZOV3LhUqntYMzoTGlW45P6ai8vfxw6ouHAs8+IBgAAAABATyjcD8KePXv07LPPyrIs7du3T36/X/PmzdMHPvAB5ebmZju9Mae1tVUNDQ2ybdsRNwyD/72BMaizs9Px+55MJtXQ0KCSkhKK9wAAjCKZFEn/fdEshdfv0N827ExfF16/Q6veaNT7ptm97tgPhUIKBAK9Ft972qXfn5cOMDYNpKB+6182qKnNGbtw+n5984v/0+vzFwwGVVNTI9M0ZVmWmpqa0s8uIxoAAAAAAIeicD8Ab731llasWKHVq1crlUod9rnf79d1112nG2+8cVhaO1977bWqqqoa9DoVFRW6++67B5/QUXBo0X7ChAnyer0qKCigfTYwhqVSKTU3N2vv3r1qa2uTbdsU7wEAGGUyKZIahqHvfjSgV7btUdP+9vS1Nz24XtdOt/rd1lzSkOzSx9jU34L63zbs1L2vOufeLy6dpp//28XKyTF6vQ8jGgAAAAAA/UHhvp/uuecefeYzn1Fra2uv50QiEd18881atWqV7r//fs2ZM+foJdgPkydPznYKGYtGo+mi/eTJk2Wapgyj9z+QABgbXC6Xpk6dqilTpsiyLLW0tMi2bUWjUc2dOzfb6QEAgAxkWiT1FUzQrZefpM/9fm362uZkh+5tmKhUItmvtuaWZQ14lz7Gvv4U1JtaU/r6/W86ri+YkKfvX7nwiEX7AxjRAAAAAADIFIX7flizZo0qKirU1dWVjh133HE677zzNGXKFNXX1+vhhx9WIpGQJK1du1aXXHKJnn/+eRUWFg5ZHrm5uQNqDd/Z2ek4Xrp06VClNKxSqVR6pv2ECRMo2gPj0IE/tG/dulVtbW1KJpNKpVJ03AAAYBToT5H0Iwtn6m8bduqh1xvTsUhXoYrmny3j7fqM25qHw+EB7dLH+JFpQf2bD63XrhZnj/xvXnqiZhV5Mr6XaZo8bwAAAACAPlG4z1AkEtHHP/7xdNHeMAyFQiF96UtfUk5OTvq8WCymq666Sk888YQkacOGDfr0pz+tP/zhD0OWy1133aW77rqrX9esXbtWp556avp4zpw5+tCHPjRkOQ2nffv2pf+71+ulaA+MU4ZhqLCwULFYTJLU3NysqVOnZjkrAACQif7sliv9hQAAIABJREFUOr7lspP00tY9iuxNpmN7Z39Q/gVvKrLp1YzmhEciESUSiX7t0sf401dB/S/rGvWXdc5n5fwFxfrY+9gtDwAAAAAYehTuM3Tbbbepubk5fXzzzTfr+uuvP+w8n8+ncDisU089VRs3bpQk/fGPf9QNN9ygRYsWHbV8D3XoLPtly5aNmgJ497EEBQUFWcwEQLZ1L9y3tLRQuAcAYBTJdNex15OvH33sZP3Lr15Mx+ycPLWf9i86Ma9dbYnWPueE+/1+eTweGYaR8S59oLtoc1LffHC9I+b15Ot7VwRGzXdpAAAAAMDoQuE+Azt37tSvfvWr9PH8+fO1YsWKXs93u9366U9/qvPPP1+SZNu2brvtNt13333DnmtP2tvbHTv+DcNQRUVFVnIZiAMt/g3DoC02MM65XC4ZhiHbtg8b/wEAAMaOM0un6VOL5+quZ7amY6mJxSq5+DM6IfVWn3PCg8GgampqZJqmLMvKaJd+d5ZlMZN8HLNtWzfev15N+9sd8VsvP0nFhe4sZQUAAAAAGOso3GfgoYceUiqVSh9fd911ys/PP+I15513nhYsWKBNmzZJktasWaPW1lZNmjRpWHPtyZo1a9I7VCXp7LPP1rx58456HgN1oDiXm5ub5UwAjAS5ubnq6OigcA8AwBj31Q+X6enNMb21syUde2Fvgb583ed0xtwpR7zWNE1VVlYqFArJ6/UqmUz2uUv/gHA4rFAopFQqpUQiIY/Ho5qaGlVWVvZZ8MfYcO+rlv6+cacjdnFghi5dSKcGAAAAAMDwoXCfgVWrVjmOr7zyyoyuu/LKK3XbbbdJkpLJpP7617/qox/96JDn15dD2+Rfe+21Rz0HAAAAAOgPd36ufnz1Kbr8Z8+qvdOWJNm29OU/vq5HvnS2CtxHfpk6GAwqEAj0a+e8ZVkKhUKKxWKyLEu2bad36odCIQUCgazvvKcbwPB6Z3ervrOq1hGbNtmlWy87iRb5AAAAAIBhReE+A88880z6v0+fPj3j3epnnnmm4/ipp5466oX73bt3a/Xq1enjiRMnZvziAQAAAABkk7erWYu9e/WPPYXp2PZ4Qt9ZtUE/uurkPq83TVPLly/P+H7hcFipVEqWZamoqEjFxcWKRqOyLEter1fhcLhf6w01ugH0X/cXHdzu99rcJ5PJHl96aO/s0hdrXldrytnZ6b8+GtDUyROOat4AAAAAgPGHwn0fGhsbtXfv3vTxokWLMr720HM3btw4ZHll6ve//73a2w/O5Vu6dKkKCgqOeh4AAAAA0B8HitRtqXblnXi1Oo6Zk/7svtcsfajMp0tPnjmk94xEIkokErJtW8XFxfJ4PCouLlZTU5OSyaQikciQ3q8/RkM3gJGm+4sOO3bsSI+Q8/l8mjFjhuOlB8uytOJ3z+j1Juf35atPK9GHy2dkI30AAAAAwDhD4b4PB2bUH3DsscdmfO306dPlcrmUSqV6XOtooE0+AAAAgNHm0CK1tkVU8LHvyXB50ufceP+bOqWkSCVTJg7Zff1+vzwejwzDUDQaTe+4NwxDbrdbfn/2ZpyP9G4AI033Z+jdd99Va2ururq6ZBiGWltbFYvFdOyxxyoUCmnXrl36+b1/VeOCq6Ru3fB9Hulbl56YvR8CAAAAADCu5GQ7gZFu+/btjuOSkpKMrzUMQ7Nmzep1reG2fv16vfbaa+nj2bNn69xzzz2qOQAAAABAfx1apD5+1lTlrP2z45zmtg59oWat2ju7huy+wWBQLpdLpmkqHo+rrq5O8XhcpmnK5XJltR19b90AbNvOejeAkaj7M5SXl5duk2/btjwej/Lz82VZlpqbm/VfP7hDkdkfloxufyLp6pTr1d+pKbYjSz8BAAAAAGC8Ycd9H1paWhzHkydP7tf13dvSd3R0KJlMpv9gMNyqqqocx8uWLZNhGL2cnTnLso74OX8wAgAAADAYPRWppyfe0btvPSPX8YvT5619N66f/H2zKj9c1u97dJ993n3eeWVlpUKhkLxeb/r7m8vlUmVlZVZb0Y/kbgAjUfdnyO12q62tzfF9eMKECWptbVU0GpX9/goZE49xXJ985T7ltDfQyQAAAAAAcNRQuO/DoYX7/hbdDz2/paXlqBTuOzs79bvf/c4Rq6ioGJK1+9N1AAAAAAD6q7cidXJrlSaWlKvDc7DI+rMntuh4r62dbz59WBG+N91nnycSCXk8Hse880Ag0GNRP5uCwaBqampkmqYsy1JTU1N6xn22uwGMRN2foWQyKem93fYHHCjk28eeJmPOGY5r8+PbtPf1h5WcP58X0wEAAAAARw2F+z4c+IJ/gMvl6tf1EyZMcBwnEolB55SJRx991PEHhrPPPlvz588/KvcGAAAAgME4UpG6YOsa7TjpEzrQId+2pS//6Q1NX/tnpZr3HFaEP1T32eeWZcm27fTaoVBIgUBApmmOuF3WI7kbwEjU/Rl6991309/tDcNQIpFQTk6OzLKT1XL6/3NcZ7Qn1PH0XTKkPjsZ9Na1AQAAAACAgaBw34dDd8enUql+Xd/W1uY49ng8g84pE4e2yb/22muHbO2GhoYjfh6JRHTGGWcc8RzgaLj77rv1yU9+Mn28detWzZkzJ3sJAQAAICNHLFL/xzV6Z+Lxuj28KX1+p2uy3plxtva/fkePRfjuus8+LyoqSu/mtyxLXq93RLdGH6ndAEaiQ5+hnTt3KhqNSpKKi4tVPH2Gdi38hJTv/M7f+sSv1BHZ1mcng766NgAAAAAA0F8U7vtw6Ez7Q3fg9+XQ8w9dbzjE43GtWrUqfTxx4kR97GMfG7L1+aMQAAAAgOF2pCJ1V5etZzbv0jNbdqXPz599qszzPqHWtWuOWITvPvu8uLhYHo9HxcXFampqUjKZPGJr9JGww3okdgMYqQ59hg68mJ9MJrXRdbyseIHj/Ik735QvZ7fc5eVH7GSQadcGAAAAAAD6g8J9Hw4ttDc3N/fr+u7n5+XlHZX59jU1NY4XBpYuXaqCgoIjXAFgON15552Kx+OSpFNOOUWXX355ljMCAAAYHXorUufkGLrjqpN1zncfUVL56XjL/As0Jd6gptee6rUI3332eTQaTe+4NwzjiK3R2WE9OvX0DD22cad+XfWKIzaz0KV/mTtNe+Ze2udLGaO5awMAAAAAYOSicN+HWbNmOY4ty8r4Wtu2tX379l7XGi7D2SYfQP/deeedeueddyRJFRUVFO4BAACGQHGhW5fN2Kc/7piajtk5edq94HIZ61/utQjfffa5ZVlqampK75burTU6O6zHjoY9+3X9n95wxPJzDf3vNafrlJILMlpjMF0bAAAAAADoTU62ExjpTjjhBMfxgeJbJnbu3KlUKtXrWsOhrq5OL7zwQvr42GOP1bnnnjvs9wUAAACAo+3zV54n745XncGCYk256AvK76UIf2D2uc/nU3l5uUpLS1VeXi6fz9dra/RDd1iXlZWpqKhIlmUplUopHA4P14+IIZTq6NLnfv+a9ibaHfGbLjlRp5QUZbzOoV0bEolERl0bAAAAAAA4Enbc98Hv98vr9Wrv3r2SpLVr12Z87WuvveY4XrBgwZDm1pNDd9svW7ZMhmEM+30BAAAA4GgzTVO3fuw0ffWRiNomzUjHO/wBnbp4Ya+74A+dfd5Xa3R2WI8N312zUW9Yex2xSwJ+LfvA7H6tM5CuDQAAAAAA9IXCfQYWL16s1atXS5Ki0ajq6+s1f/78Pq977rnnHMfnnHPOsOR3QFdXl+655x5HrKKiYljvCQAAAADZtOSSi+Wf+7auuadWya6DTeUe3Cp9fNsenTZnSo/XdZ99blnWEYv4h+6wPjDTnB3Wo8fqdRHd/dw2R2zutEm6fWmg3y+7H+jaEAqF5PV6lUwm5Xa75XK5eu3aAAAAAABAX2iVn4HLLrvMcXzvvfdmdF3389xuty688MIhzetQjz32mBoaGtLHixcvVmlp6bDeEwAAAACy7fQT5+l/l53hiHV02frP37+mXS1tR7w2HA6roqJC1dXVWrVqlaqrq1VRUeFofx8MBuVyuWSapuLxuOrq6hSPx9lhPUps3dWqr923zhGbkJejn/3LqSpw5w9ozWAwqKqqKi1btkyXXnqpli1bpqqqKp4FAAAAAMCAseM+A0uWLNHnPve59Lz6lStX6vrrr1d+fu9f8B9//HHV1dWljy+++GJNmjRpWPM8tE3+tddeO6z3A7Jp8+bNevHFF9XY2KiJEydq1qxZOvPMMzV9+vRBrWvbtt566y1t3LhRDQ0Nam5u1oQJE3TMMcdowYIFOu200+RyuYbopxg7uQEAAGTbeQum63Pnluqn/9iSju3c16Yv/GGtfvupf1JuzuG7qi3LUigUUiwWk2VZsm073fI8FAopEAjINE12WI9iyfZO/cc9r6qlrcMRv+Wycp04s3BQa3fv2gAAAAAAwGBRuM/A9OnTtXz5cv3sZz+TJNXX1+v222/XN7/5zR7PTyaT+vznP58+NgxDN910U6/rb9u2TXPnzk0fz549W9u2betXjs3NzXrggQfSxxMnTtRVV13VrzWA0eCFF17QF7/4Rb300kuHfZaXl6dLLrlEd955p+bMmZPxmvv379fq1at177336vHHH9euXbt6Pdfj8egTn/iEvv71r2vevHm9nved73xHN99882Hxqqqqw16yOeCDH/ygnnjiiWHPDQAAYKz68gXHa21Dk57dsjsde65+t+74W52++uEFh50fDoeVSqVkWZaKiorSLfAty5LX61U4HE4XZoPBoAKBwBFb6mNksW1bNz24Xpt2NDviS081ddVpJVnKCgAAAACAntEqP0M33nijCgoK0sff/va3dccdd6irq8txXiwWUzAY1IYNG9Kxq6++WosWLRrW/P70pz9p//796eMrrrjCkS8wFtx5550666yzeizaS1JHR4ceeughnXrqqXr88cczXveXv/ylrrrqKv3pT386YmFc/5+9Ow+Psjr/P/6ZLMNMFhKWDAwMmywRwiiIoiJav+I2VXGpdfmqxNbGjWq1nbZWBZG6tU5d2ro1blArcasFqqPWr8hWXBC0GCAqsj0wkAGyM8OQZH5/8GOayTpJJhu+X9fVq3Oe55wz90Mu55rkPuc+kgKBgJ599llNmDBB//jHP1oVf1t059gAAAC6m8QEkx6/YqIG9rZEXX9iySb934bdDfr7fD4FAgGFw2HZbDZZrVbZbDaFw2EFg0H5fL6o/od3WM+ePVt5eXkk7bu551du0eufGVHXxgxI028vymn1ufYAAAAAAHQ0dtzHaNCgQVqwYIGmT5+u2tpahcNh/eIXv9DTTz+tadOmqW/fvvrmm2+0ePFiBQKByLhx48bpmWee6fD4KJPfsxiGwU6dVnruued0++23R13LysqSy+XS0KFDVV5erlWrVunTTz9VSUmJfvjDH+q2225r9fukp6fr2GOPVXZ2tvr166eUlBRVVVVp06ZNWr58ufx+v6RDVS4uu+wyLV++XCeeeGKDeRISEpSYmChJqqmpiVw3mUxKSGh8zdTh/h0dGwAAQHcS7+/G/dN66YmrJuryZz5SdW04cv32Vz7Xop9O1fD+/z3CzG63y2q1ymQyqbi4OLLj3mQyyWKxyG63t+vZ0HWWfeXX/W+tj7qWYk7Uk1dNUoqZP4UAAAAAALofUzgcDrfcDYf99a9/1Y033hi1u70pEyZM0Jtvvtliye72lsr/9ttvNWrUKB3+UQ4dOlRbtmzpsh0EhmFoyJBDZQe3b9/e7oT0119/rerqaiUlJWn06NHxCLFLeb1eeTwehUIhBQIBWa3WyNmYLperq8PrlrZs2aLx48erqqoqcu03v/mN5syZ0+BM9w8//FBXXXWVdu7cqV69eunAgQORe5s3b270v8cXXnhBn376qa666iqdeOKJSkpq/A95NTU1+tvf/qZbbrlF5eXlkqSxY8eqsLCw2f/ehg8frq1bt0qScnNz9eKLL8b66B0eW090pH0mAADwXdaR342fW7FZv/1ndOJ2lC1Nf795inpbkiUd+t0lNze30TPus7KyNG/evCZ/n2Exbvf1rb9SFz2xUuXB6HPtn776OJ07nsUYAAAAAID2i3c+VKJUfqtdc801WrNmjS666CIlJyc32sdut2v27Nn6+OOPW3XOdlvNnz9fdddfzJgx44hL1B0pDMOQx+OR3+9XYWGhNm3apMLCQvn9fnk8HhmG0fIk30F33XVXVNL+7rvv1gMPPNAgaS9Jp59+ut5//32lp6dHJe2b86Mf/UhPPvmkTjnllCYT49KhHfEzZszQO++8E9kdv2HDBr333nutfKLYdefYAAAA2qOjvxv/+JThOs8ZnaT9prhSt7y8VjX/fye+w+GQ2+1WVlaWcnJyNGrUKOXk5CgrK0tut7vJX7q9Xq9yc3M1f/58LVq0SPPnz1dubq68Xm+7Ykb7lQcP6ifzVzdI2t9+5hiS9gAAAACAbo36cG2QnZ2tN998U3v37tXKlStlGIbKy8s1cOBAHXXUUTrllFNaLHld1/Dhw9Wewgdz5szRnDlz2jwencfr9SoUCskwDGVmZkZKcRqGoYyMDHm9XuXl5XV1mN3Knj179MYbb0Ta2dnZmj17drNjxo4dq3vuuUdut7tDYjr55JN17rnn6q233pIk/fOf/9Q555zTIe/VWt05NgAAgLo6+ruxyWTS7y89Rpv8ldq4qyJyfelXfj3w9gbNOn+cJMnlcsnpdMa8e77ugoP6u/Q9Ho+cTic777tITW1Yty5Yq2/9VVHXv+8cqFvOGNVFUQEAAAAAEBsS9+3Qr18/TZ8+vavDQA/i8/kUCAQUDodls9lktVpls9lUUlKiYDAon8/X1SF2O2+//XbUzvmbbrqpyWoXdV1//fWaNWuWAoFAh8TldDojyfGPP/64Q96jrbpzbAAAAId1xnfj1F5Jejb3eF3455XaWxWKXH9uxWaNGZCmy08YKunQzvtYFwmwGLf7+v07G/VhkT/q2lh7b3l+eKwSEqhKBwAAAADo3kjcA53IbrfLarXKZDKpuLg48kc+k8kki8Uiu53SjfV99NFHUe3zzz8/pnHp6ek6/fTTW12u9IsvvtDrr7+uNWvWqKioSKWlpaqoqFBNTU1Uv9ra2sjrzjrioDvHBgAA0Fqd9d3Y0SdFT18zSf+b/5EO1vy30tnd//hSw/ul6sSj+rVqvlgWHBiGEfMOfsTH39cYembZt1HX+qWalT9jklLM/OkDAAAAAND98dsr0IlcLpcKCgrkcDhkGIZKSkoiZTXNZrNcLldXh9jtbNiwIfI6LS1NRx11VMxjJ0yYEHPifv369br55pu1dOnSVsdYUlLS6jGt0Z1jAwAAaKvO/G58wvC+euBip375+n8i1w7WhHXT39Zo4cxTNKRvSsxztbTgYM+ePcrNzVUoFFIgEJDValVBQYHcbjff9zvIZ1tLdMff10VdS0406elrJsnRJ/afLQAAAAAAXYnEPdCJHA6H3G63PB6PMjIyFAwGZbFYZDab5Xa72YXTiLqJ56ysLJlMsZe4HDBgQEz9Vq5cqXPPPVeVlZWtjk+SgsFgm8bFojvHBgAA0B6d/d34h8cP0Ve7K5S/fHPk2r6qkH4yb7XeuHmK0nrF9utxcwsOamtrtWbNGpWXl8swDIXD4cg9j8cjp9PJd/7/L15VCTbvqdJP5n2qUHVt1PXfXjheJwzvG69wAQAAAADocCTugU7mcrnkdDopnRmjugnr1NTUVo2NpX9FRYUuvfTSqPcZN26crr76ap100kkaPny4srKy1KtXLyUnJ0f6zJkzR/fee2+r4mmt7hwbAABAPHT2d+M7XGO1yV+lDzYWR64V7a7QLS+vUf6M45WUmNDiHM0tOBg/frzWrFkjwzCUmZkZ2Y1vGIYyMjLk9XqVl5fXIc/Wk3i9Xnk8nnZXJdhbeUDXvvCJSvYfjLp+7ZThumLy0HiHDQAAAABAhyJxD3QBh8PBH+xilJaWFnldVVXVqrGx9H/qqae0a9euSPtnP/uZHnnkESUkNP9H27bugG+N7hwbAABAvHTmd+PEBJMev2KCLnny3/q6+L/fmZYU+XX3P77Ug5c4Y6rw1NSCg+eff16BQEDhcFg2m01Wq1U2m00lJSUKBoPy+Xwd+Xg9gmEY8ng88vv97apKEAjV6Lp5q7V17/6o66dnZ+nu88Z2VPgAAAAAAHQYEvcAurU+ffpEXvv9/sgf9mKxe/fuFvssXrw48nrkyJH6wx/+0GJiPNa526s7xwYAANBTpVuS9VzuCbrwiRVRO7ULPt2ugRkW3XbmmJjmaWzBgd1ul9VqlclkUnFxcWTHvclkksVikd1uj+uz9ERer1ehUKhdVQmqa2p1y4K1+nx7adT18YN764n/PS6mygkAAAAAAHQ3/DYLoFsbO/a/u2UqKyv17bffxjz2iy++aLFPUVFR5PXZZ5+txMTEmOZevXp1zHG0VXeODQAAoCcb2i9F+TOOV6+k6F+JH3v/axV8sq3N87pcLpnNZjkcDpWWlqqoqEilpaVyOBwym81yuVwyDEP5+fmaO3eu8vPzZRhGex+nRV3xnk3x+XyNViUIh8MxVSUIh8O64+/r9P6G6MWqgzOtej73BKX2Yn8CAAAAAKBnInEPoFs76aSTotpvvfVWTOMqKir04YcfttivtPS/u3Tq7u5vzrp167Rx48aY+kqKOn++pqYm5nGdERsAAMB31fHD++rxKyaqfjGnO99cp3e+3NX4oBY4HA653W5lZWUpJydHo0aNUk5OjrKysuR2u7Vu3Trl5uZq/vz5WrRokebPn6/c3Fx5vd44PFHjvF5vp79nYw4vHli9erXKysoUDodVXFysQCDQqqoED3k36vXPohcepFuS9MKPTpCtt6UjHwEAAAAAgA7FUnQA3dr3v/99mc1mhUIhSYfOfb/55puVlNT8x1d+fr7279/fbB9JSk9P1759+yRJW7ZsiSmm++67L6Z+dd/jsJKSklaN6+jYAAAAvsvOHT9Q907P0eyFhZFrtWHp1gVr9fy1J2jq6P6tntPlcsnpdMrr9crn88lut8vlckmScnNz2322e2vE6zz59vJ6vfJ4PAqFQiorK5Pf71d1dbX8fr9KSkoiMR2uStCUZ5Zu0jPLoitw9UpK0HO5JyjlYJny8wui/s0749kAAAAAAIgXdtwD6Nb69++vH/zgB5H2xo0bW0xOFxUV6d57741p/pycnMjrxYsXt3g+/HPPPadXX301prkPGz58eOT1mjVrVFtb221iAwAA+K6bcfJw3Xz6yKhroZpaXf/X1VqzLfZFl3U5HA7l5eVp9uzZysvLk8PhaHC2e3Z2tjIzM2UYhkKhUIfsgO+K96yv7uKBwsJCbd++PVKFKjExUUOHDo2qStBUsv2vq7boQW90ZanEBJOevOo47d34cbeoKgAAAAAAQHuQuAfQ7d1///1KTU2NtO+9917dfffdkV34dS1btkxnnnmmysvL1atXrxbnvuiiiyKvKyoqdP7552v79u0N+gWDQd1zzz3Ky8uTpKh4WnLyySdHXvt8Ps2cOVObN2/uFrEBAABA+uU52bpy8pCoa/tDNbr2+U9UuLOsXXMfLhG/YMGCSNK6LWe7t0V7z5OPh8YWD2RlZSkpKUlZWVkaPny4ZsyYoXnz5jW52/7V1ds1q05VhMN+/4NjlJ1+MGphwKZNm1RYWCi/3y+PxyPDMBqZEQAAAACA7odS+QC6vREjRujxxx/XT37yk8i1+++/X/n5+XK5XBoyZIgqKiq0atUqffLJJ5Kkvn376rbbbtPs2bObnfuGG27Qo48+GvmD3urVqzV69Gide+65GjdunKRDZerfeeedSJn7o48+Wueff748Hk9M8V999dW65557FAgEJElPP/20nn76aSUlJUUtLjj11FOjdgV1RmwAAABHGsMwGpSpb6lkuslk0n0XOVUerNZb//lvMrs8WK2rn/1YL+edpLH23q2OpW6J+G3btqm0tFT79+/X1q1bNWzYsFad7d4WdrtdVqtVJpNJxcXFstlsHf6e9TW1eKCkpESZmZmaNGlSZAGq1PDnlzTyJM3917YG89593lj9YJJD+fn5UQsDDj+jYRjKyMiQ1+uNmh8AAAAAgO6KxD2AHuG6665TeXm53G53pNR8cXGx5s2b16BvZmamXn311UZ3p9eXmpqqf/zjHzrrrLMiye8DBw5o4cKFWrhwYYP+2dnZeuedd/TCCy/EHLvdbtcLL7yga6+9VsFgMHK9urpa1dXVkfbhxH5nxgYAAHAkqZsoDwQCslqtKigokNvtbvbsdOlQ2fVHL5ugqgPV+rDIH7lesv+grnr2Y72cd6KOHhh78r7++fI1NTXav3+/EhMTtWfPnsjrWM52byuXy6WCggI5HA4ZhtGq8+TjpTWLB+r//MJDJmrvmIGSKbpY4C/OGqOfnHqUpOYXBnRWVQEAAAAAAOKBUvkAeozbb79dK1as0OTJkxu9n5iYqPPOO0+rV6/WtGnTYp530qRJWr16taZPny6TydRon4EDB+qOO+7Qp59+qmHDhrU69ssvv1yFhYW68847NXXqVNlstphK+XdGbAAAAEeC+mept6VkujkpQU9dNUknjugbdX1fVUj/m/+xinZVxBxP/RLxY8eOVb9+/VRTU6OUlBT16dMnprPd28PhcMjtdisrK0s5OTkaNWpUh79nfS6XS2azWQ6HQ6WlpSoqKlJpaWmDxQP1f37bTDbtGT29QdL+5tNH6qdnjIq06y8MCAQCnV5VAAAAAACAeDCFw+FwVweBI4thGBoy5ND5kNu3b2/3H4O+/vprVVdXKykpSaNHj45HiDgCfPXVV/roo4/k8/mUkpKiQYMG6ZRTTtHAgQPbNe+OHTu0fPlyGYah2tpaDRw4UCNGjNCUKVOUmJgYp+iPvNg6E58JAACgMfn5+Zo/f76uz0eEAAAgAElEQVQKCwujSqaXlpYqJydHM2bMiLlk+v5Qta594VN9snlf1PXMlGTN//FkHePIbHGOuXPnatGiRdq0aZOys7NltVoVCAS0YcMG9enTR0cddZSuvPLKmEr5t1dbjg+Ip7o76YPBoCwWi8xmc1QlhLo/v4xjzlT4xGsaJO1PyKjUI1dPify+efjZcnNzI5UNwuFwpKpAVlaW5s2b16nPCgAAAAD4boh3PlSiVD6AHmrMmDEaM2ZM3OcdPHiwrrjiirjPGw/dOTYAAICuFs+S6SnmJL1w7Qm69oVP9OmWksj10v0H9b/5H+v5a0/Q5Hq78utrqkR8YmKihgwZoiuvvLLTzl53OBxdes67y+WS0+lsdvHA4Z9f0pjTFD5xhlSv2lTNxv+Tb++nuvb9v0Ql/A9XFfB4PMrIyFAwGJTJZFJ5ebkGDRokr9fb6QsVAAAAAABoCxL3AAAAAIAerzVnqccitVeSXvjRZP2oXvK+8kC1Zjz/sZ655nh9b0xWk+M763z5rt5NH6uWFg/Y7XYdHPk9pYw4o8G9ys8Waf/Kv6rKYpHD4ZDH45HT6Yw8Z92FAcuWLdPq1avVu3dvbdiwQVu2bFFBQUFUsh8AAAAAgO6IM+4BAAAAAD1erGept0ZaryTN+/FknTKqX9T14MFaXffip/r7GqPJsZ1xvrzX61Vubq7mz5+vRYsWaf78+crNzZXX65VhGMrPz9fcuXOVn58vw2g61q4WDodl9JmgskaS9hWfvqmqFfN19NFHKzMzU4ZhKBQKyev1RvVzOBxyuVzauXOnkpOT9c0332jTpk0qLCyU3++Xx+Pp1v8GAAAAAACw4x4AAAAA0OM1VjK97lnqbU2Up5iT9FzuCbplwVr9a/3uyPXq2rB+/uoX8pUFdfPpI2WqV9pdiq1EfFsZhiGPx9Po2e6/+c1vlJaWJpPJpEAgIKvV2m13ndfUhnXPoi/10uriBvf2f/YPlS+bp5EjRyojI0Nms7nZow+8Xq9CoZAMw1BmZmak6oJhGMrIyJDX6+3SIwMAAAAAAGgOiXsAAAAAwBGhoxLlluREPXnVcXK/9oUWfr4z6t7D7xbJKAlo7oU5Sk5sWNSuo86XbypJvW3bNklSWlqa9u/fH5XQr19iXuraUvuBUI1uWbBW72/Y3eDewN0fae+WDxVKTVUoFFIgEGjx6AOfz6dAIKBwOCybzSar1SqbzdZssh8AAAAAgO6CxD0AAAAA4IjRUYny5MQEPXrZBPVP66XnVmyOurfgk23asqdKT151nPqkmuP+3o1pKkm9a9cuJSYmau/evbLb7c3uOvd6vfJ4PJHEeGfuzN9beUDXzVutz7eXRl03maQHLnbq1EHHKjf337JarTIMQyUlJZEFCE0dfWC322W1WmUymVRcXBx59uaS/QAAAAAAdBeccQ8AAAAAQAwSEkyadf443X3eWNWvjL/q272a/sQKbdxV3imx1E9SH96RHg6HJUkmkykqoR8Oh6N2ndcttV9YWNip58F/tbtCFz/57wZJe3Nigv585XG6cvLQyNEHWVlZysnJ0ahRo5STk6OsrKwmjz5wuVwym81yOBwqLS1VUVGRSktLm032AwAAAADQXbDjHgAAAACAJjRWSv4npx6lQZlW3fbK5wpV10b6bt8X0CVP/lu/v/QYnX/MoA6Ny+VyqaCgQA6HI2pHer9+/VRZWanExMRmd5131Xnw76/frdte+VyVB6qjrve2JCl/xvE68ah+Uc/YmqMPDif7PR6PMjIyFAwGZbFYZDabm0z2AwAAAADQXZC4BwAAAACgEc2Vkv++y6VBmVZdP3+1iisORMbsD9Xopy+v1apNezXr/HGyJCd2SGxNJalra2tVVVWl2traZkvMd/Z58OFwWE8t3aSH3y3S/y8KEDE406p5Pz5Bo2zpjT5naxYQtDbZDwAAAABAd0HiHgAAAACAeuqWkjcMQ+FwOJIA93g8cjqdmjDEocW3TNX1f/1MX9Qr+/63j7dpzbZS/fl/J2pkVlqHxNhUknrdunUt7jrvzPPgywIH5X7tC/1r/e4G944dkqn8aybJ1tsSt/drbbIfAAAAAIDugMQ9AAAAAAD1xFpKfkBvi165/iTN+seXeu2z6HPhN/jKdd4fl+tX5xyta6cMV0KCKe5xNpakdjgcLe46b6rUfrzPg19nlOnmlz/T9n2BBvcunjhYD17ijLkqQWPHFrCTHgAAAABwpCBxDwAAAABAPa0pJW9JTtTDPzxWk0f01eyFhQocrIncCx6s1dx/rte7hbv08KXHami/lE6Jv7ld54cT4IMGDdLOnTs1atQohcPhuJ4HX1sb1gv/3qLfeTcqVFMbdc9kkn597tG64bSjZDLFtpihuWML4rXIAAAAAACArkTiHgAAAACAetpSSv6Hxw/RhCGZmvnyGn21uzLq3seb9+nsx5bqljNG6yenjlCvpNh2mcdb/QR4enq6ysvLdcIJJ+i0006Lyy72HaUBuV/9Qqu+3dvgXt9Usx69fIK+NyYr5vliObaAnfcAAAAAgJ4uoasDAAAAAACgu3G5XDKbzXI4HCotLVVRUZFKS0tbLCU/ekC6Fs6cqmunDG9wL3iwVg+/WyTXY8u17Ct/Bz9BQ3UT4IWFhdq0aZO++eYbmc1m7dy5s91J+9rasF79dLvOfXRZo0n7ScP66K1bp7YqaS81PLYgOztbmZmZMgxDoVBIXq+3zTEDAAAAANBdkLgHAAAAAKAeh8Mht9utrKws5eTkaNSoUcrJyVFWVlaLpeSt5kTNmZ6jl/NO1OBMa4P73+6p0oznP9E1z32sL3eUdeRjROnIBHjRrgpd/pdV+tUb/1HFgeoG9/NOHaGC60+SPaPhv0dLmjq2IBwONzi2AAAAAACAnopS+QAAAAAANMLlcsnpdMrr9crn88lut7dqV/qUkf317u2n6XfejXrp460Kh6PvL/96j5Z/vUIjEvfpTHu1ci86q0NLvjeVAC8pKWlzArxs/0E98eE3en7FZlXXhhvcH5RhkeeyYzVlZP82x92WYwsAAAAAAOhpSNwDAAAAANAEh8OhvLy8No9P65Wk3140XpcdP0R3L/xSX2wvbdBnc01f5RvS3+57Uzd+b6RuucIlk8nUnrAbFc8EePBgjV789xY9ueQblQcb7rCXpEuOG6w503PU25LcrrhdLpcKCgrkcDhkGIZKSkoiZ9w3d2wBAAAAAAA9CYl7AAAAAAA6mNORoTdvmqJXV2/Xw+9s0N79DZPd+zOP0iNfhPXPnUt0zSkjdeGEQeptSZZhGG3e9V9XPBLg5cGDKvhkm55bsVm7yw802mdIX6vmXjhe/5Nta3WMjTl8bIHH41FGRoaCwaAsFovMZnOLxxYAAAAAANBTmMLh+sX6gPYxDENDhgyRJG3fvr3df0T5+uuvVV1draSkJI0ePToeIQLowfhMAAAAPd2TzzyrZ5ZsVKl9sky9UpvsZ01O1DF9a7R1+ZtK2vONgvsrZbVaIwnr+on2WBL8Xq9XHo9HoVCoQQK8ucT9Jn+lCj7ZpgWfbFdlI2fYS1JyoklXTszSwL2fa8/u9i0yaEy8FjAAAAAAANBe8c6HSiTu0QFI3APoSHwmAACAnm7u3LlatGiRNm33adD/XK3A4BNUm2xtdkw4tF8Ht65Vzfb/KKt2nwZkWDVv3rzI71t1E/KBQKDdCX5JKq4I6t0vd+mNNTv0eSMl/us6z2nXCZZd+uuTf4gpBgAAAAAAerKOSNxTKh8AAAAAgHZqzW7wyFnzBwMKfPKa+g/8t/xpI1Uz+nQlpGc1OsZkTpF59CnS6FNUKelAVbFumf9vXXn2yRqYfEAPe/6gPX6/DMNQOByOlMD3eDxyOp1RsTgcDuXl5TV4j31VIa3bUaaPvt2rpUV+rfeVt/jcp4zqp1+fe7T6qlK5ub+UP8YYAAAAAABANBL3AAAAAAC0Q2O73QsKCprcad74WfOFGrxrrVJHHa8+k87XhrJEKSGxyfc8mGrT2nJp7ev/OXRh0q2qKdul3lV7lBIOKFCyW7v37pI5ta+eeOMDXXTBeUpKNCkQqtX+ULX2h2q0qzyonaUBGSUBbfSVa2dZMKbnTTBJ544fqJ+cepSOG9pHkpSf/5pCoZAMw1BmZqZsNpuKi4tlGIYyMjLk9XobXSzQVpTNBwAAAAAcaUjcAwAAAADQRoZhyOPxtGqnucPhkNvtlsfjUUZGRtRZ89defLpefPHPSisLaFfyICWPPFG9HONaDiQhUYl9Bkt9Bmu/JA2RrJL2SFrgkxb85aN2P2v/NLOmHztYuVOGaVi/1Kh7Pp9PgUBA4XBYNptNVqtVNptNJSUlCgaD8vl87X7/w1q7UAIAAAAAgJ6AxD0AAAAAAG3k9XrbtNPc5XLJ6XQ22DV+eL6d325UWpqhsvX/UkmiVebhx8s6YqJ6DTtGCeaUTnu+tF5JOj07Sz84zqGpo/srOTGh0X6R8v8mk4qLiyP/DiaTSRaLRXa7PS7xtGWhBAAAAAAAPQGJewAAAAAA2qg9O80bO2u+7nyDBg1SZmamtm7dqqr/vKOaoiWyZNk06NipOvG8K3UgdYA+31Yac4n7WPRKStC4Qb01ZWQ/fW+MTROHZjaZrK+r8fL/hxLqZrM5bjvh27pQAgAAAACA7o7EPQAAAAAAbRTvneaNzZeRkaHq6mr1799f3zvtVD3wwANRu8pLqkL62+L3Ne/NdxRM7q1QolUmS2/V9kpXWp8sJZp7KVRdq+qaWlnNibKaE5WSnKT+6WYNyrBqUKZVQ/umaPzgDI3MSlVSDIn6+por/+92u+O2C74zS/IDAAAAANCZSNwDAAAAANBG8d5p3tR8I0eOVFZWVoOkvST1STXrp1d8XxdNPaZO6X2LXK4zO7VsfFPl/+MZQ2eV5AcAAAAAoLORuAeAI8jw4cO1detWSVJubq5efPHFLonjww8/1P/8z/9E2kuWLNHpp5/eJbEAAAB0pHjvNG/PfI2V3u9sHR1DZ5XkBwAAAACgs5G4BwAAAACgHeKx09wwjKjxDz30kD7//PMO27neU3VWSX4AAAAAADobiXsAAAAAANqpPTvNvV6vPB6PQqGQAoGArFarCgoK5Ha7u3wHfXfUGSX5AQAAAADobCTuAQAAAADoIoZhyOPxyO/3yzAMhcPhSOl3j8cjp9NJQroR3eFYAAAAAAAA4imhqwMAAAAAAOC7yuv1KhQKyTAMZWZmKjs7W5mZmTIMQ6FQSF6vt6tDBAAAAAAAnYAd9wAAAAAAdBGfz6dAIKBwOCybzSar1SqbzaaSkhIFg0H5fL6uDrHDGYZB2XsAAAAAwHceiXsAAAAAALqI3W6X1WqVyWRScXGxbDabiouLZTKZZLFYZLfbuzrEDuX1euXxeBQKhRQIBGS1WlVQUCC32y2Xy9XV4QEAAAAA0GkolQ8AAAAAQBdxuVwym81yOBwqLS1VUVGRSktL5XA4ZDabj+jktWEY8ng88vv9Kiws1KZNm1RYWCi/3y+PxyPDMLo6RAAAAAAAOg077gH0eF988YW+/PJL7dixQwkJCcrOztYZZ5yh1NTUJsccPHhQK1eu1Jdffqny8nL16dNHTqdTU6ZMUUJC29Y0lZWVafny5dqxY4f27dun9PR0DRgwQCeffHK7S30eOHBAS5Ys0ebNm1VWVia73a5Ro0ZpypQpMplM7Zq7rvLycq1YsUI7duzQnj17lJKSogEDBuikk07S8OHD4/Y+AAAAOMThcMjtdsvj8SgjI0PBYFAWi0Vms1lut/uILhnv9XoVCoVkGIYyMzMj1QYMw1BGRoa8Xq/y8vK6OkwAAAAAADoFiXsA3d6cOXN07733RtrhcFiSVFBQoAcffFD/+c9/GoxJT0/XXXfdpV/96ldRie3q6mo98sgjevjhh7Vnz54G44YOHao//vGPuvDCC2OOb/Xq1Zo1a5bef/99VVdXN9pn4sSJmjVrli6++OKY55WkQCCguXPn6sknn1R5eXmD+8OGDdMvf/lLzZw5s1Xz1rd8+XLde++9Wrp0aZPPkJOTo1mzZumyyy6L62IBAACA7zqXyyWn0/mdO+fd5/MpEAgoHA7LZrPJarXKZrOppKREwWBQPp+vq0MEAAAAAKDTkLgH0CPdeuut+tOf/tTk/YqKCt1xxx3auHGjXnjhhci1Cy64QEuXLm1y3LZt23TxxRcrPz9f1113XYtx3H333XrggQciiwmasnbtWl1yySWaPn26CgoKZLVaW5x7165dmjZtmtavX99kn61bt+qnP/2plixZogULFrQ4Z30HDhxQXl6e/vrXv7bYt7CwUFdccYUWLFigl19+WSkpKa1+PwAAADTO4XB0+e5ywzCaXDzQ3L22stvtslqtMplMKi4ujuy4N5lMslgsstvt8XgsAAAAAAB6BBL3AHqc3/3ud5Gkvc1m0znnnKOhQ4fqwIEDWrVqlVauXBnp++KLL+q0005Tbm6uLr300kjSPjs7W6effnpkR8+7776rr7/+WtKhHf0zZ87U1KlTlZ2d3WQcP/vZz/THP/4x6prD4dA555wju92u0tJSrVixQp9//nnk/qJFi3T22Wfrgw8+UHJycpNzV1RUNEjam0wmTZ06VZMmTVJKSoo2b96st99+W2VlZXrjjTd05513tuJfUQoGgzr77LO1fPnyyLWEhASdeOKJmjhxovr166dgMKj169frgw8+UCAQkCQtXLhQ559/vv71r38pMTGxVe8JAACA7snr9crj8SgUCikQCMhqtaqgoEBut1uSmrzncrna/J4ul0sFBQVyOBwyDEMlJSUymUxyOBwym83tmhsAAAAAgJ6GxD2OWLW1YZXsD3V1GD1enxSzEhK6V1n0WbNmyWQyac6cOfr1r3+tXr16Rd3/+9//riuvvFKh0KGf/5w5c7Rnzx699957ysjI0LPPPqtLL700akxNTY3uuusu/e53v5N0aCf6b3/7W7300kuNxrBw4cKopL3ZbNYjjzyim2++uUEZ+ffee0+5ubnatWuXJGnFihWaNWuWHnrooSaf8Y477ohK2o8ZM0Yvv/yyJk2aFNWvqqpKt99+u/Lz8/WHP/yh2cUA9d1yyy1RSftLL71UDz/8cKNn2RcXF+vWW2/VK6+8IklasmSJ7r//fs2ePTvm9wMAAED3ZBiGPB6P/H6/DMNQOByOJNDvu+8+mUwmlZeXN7jn8XjkdDrbvPPe4XDI7XbL4/EoIyNDwWBQFotFZrNZbrf7iD8qAAAAAACAukjc44hVsj+kSfe939Vh9Hif3X2m+qX1arljJzp48KAee+wx/exnP2v0/iWXXKJf/OIXevDBByUdKn9/xx13KDk5We+9954mT57cYExiYqIeeughLVu2TKtWrZJ0aAHA/v37G5SEr62t1e233x517aWXXtIPf/jDRuM5++yz9a9//UtTpkxRRUWFpEM7lm688cZGk+RFRUV66qmnIu2BAwfq//7v/xr9w2Vqaqr+8pe/KBwO69lnn40sVmjJhx9+qGeffTbS/vnPf64//OEPTfa32WwqKChQYmKiXn755cgz3HrrrcrMzIzpPQEAANA9eb1ehUIhGYahzMzMSMl6wzDUr18/SdLevXsb3MvIyJDX621XiX+XyyWn0xn3MvwAAAAAAPQ0CV0dAAC01uTJk5tM2h92ww03RLUPJ9sbS9rXdf3110deBwIBffHFFw36LF68WJs3b460L7/88iaT9oeNHz9e9957b6RdU1OjP//5z432PZyIP+z3v/99i3+4fPTRR1t1Bmjd3f5OpzNSaaAljz/+uFJTUyUdKuf/t7/9Leb3BAAAQPfk8/kUCAQUDodls9lktVpls9kUDoe1f/9+7d+/v9F7wWBQPp+v3e/vcDiUl5en2bNnKy8vj6Q9AAAAAOA7icQ9gB6nflK+McOGDdOAAQOirt14440tjjvppJOi2nXL1R+2cOHCqPbPf/7zFueVDsWdnp7e5DyHvfnmm5HX/fv315VXXtni3Glpafrxj38cUxy7d+/Wu+++G2nffPPNSkqKrQBL//79NW3atEh7yZIlMY0DAABA92W322W1WmUymVRcXKxAIKDi4mKZTCalpKQoJSWl0XsWi6VVi0cBAAAAAEDTSNwD6HFOPfXUmPrV3akzaNAgjRgxolVjJKm0tLRBn8Ol9KVDZexb2sV/WEpKis4999xI+5tvvpHf74/qU1xcHLWb/9xzz405qT59+vSY+i1btiyqHeu/52GjR4+OvP78889bNRYAAADdj8vlktlslsPhUGlpqYqKilRaWiqHwyGbzaYBAwY0es9sNsvlcnV1+AAAAAAAHBE44x5HrD4pZn1295ldHUaP1yfF3NUhNDB48OCY+h0u6d7WMZJUWVkZ1Q6Hw/r6668j7YkTJ8Y072HHHXecXnvttUh748aNysrKirQ3bNgQ1f/YY4+NeW6n06mEhATV1tY222/t2rVtfg9JUfPv3bu3VWMBAADQ/TgcDrndbnk8HmVkZCgYDMpischsNsvtdktSk/coaw8AAAAAQHyQuMcRKyHBpH5pvbo6DHSAlJSUmPqZTKZ2jZEUdda8JJWXl6umpibSHjhwYEzzNtW/pKSk2bbNZot5bqvVqt69ezdaJaCuPXv2RLXrPk9rlZWVtXksAAAAug+XyyWn0ymv1yufzye73S6XyxVJzDd3DwAAAAAAtB+JewBohYqKiqh2/R36LUlLS2t2vvo7/Fs7f2pqaouJ+5but0b9hQ0AAADouRwOh/Ly8lp9DwAAAAAAtB+JewBohfT09Kh2VVVVq8bXT8zXn69+Yr+188fSv271gYSEBAUCAZnN3e9IBAAAAPQMhmGwGx8AAAAAgHYicQ8ArdC7d28lJiZGysvv2rWrVePr9+/Tp0+z7eLi4pjnDgaDKi8vb7Ff//79I69ra2u1efNmZWdnx/w+AAAA+G6rm6jfs2eP1qxZI5PJpEAgIKvVqoKCArndbrlcrq4OFQAAAACAHoPEPQC0gslk0ujRo7Vx40ZJ0tq1a1s1fs2aNVHto48+Oqo9duzYqPYXX3wR89zr1q1TbW1ti/3GjRsX1V66dCmJewAAAMTE6/XK4/EoFAqprKxM27ZtU3V1tUwmk5KSkmQymeRwOOTxeOR0Otl5DwAAAABAjBK6OgAA6GmmTJkSeb1r1y598sknMY0LBAJ69913I+1Ro0YpKysrqo/NZtOIESMi7XfffVfV1dUxzb9o0aKY+p155plR7ZdffjmmcQAAAPhuMwxDHo9Hfr9fhYWF+uabb1RZWalgMKjq6mqNGDFCmZmZMgxDoVBIXq+3q0MGAAAAAKDHIHEPAK104YUXRrUfeeSRmMbl5+dHlbK/+OKLG+130UUXRV77/X698sorLc5dWVmp559/PqY4hg4dGrX4YOnSpXrnnXdiGgsAAIDvLq/Xq1AoJMMwlJmZqb59+yoxMVG1tbVKTk5WVVWVbDabwuGwgsGgfD5fV4cMAAAAAECPQeIeAFrp/PPPj9oV/8orr+j1119vdsyGDRs0a9asSDsxMVEzZ85stO8NN9wgk8kUaf/qV7/Szp07m53f7Xa32Keue+65J6p9zTXXaP369TGPlw6V5vf7/a0aAwAAgJ7L5/MpEAgoHA7LZrMpNTVVZrNZknTgwAFVVVWpuLhYJpNJFotFFotF+fn5mjt3rvLz82UYRhc/AQAAAAAA3ReJewBopYSEBD366KNR16666io99dRTCofDDfq///77mjZtWtRue7fbrWHDhjU6f3Z2tm688cZIe+fOnTrjjDO0du3aBn2rqqp000036ZlnnpHJZIr84bQlZ599tn784x9H2nv27NFJJ52kP//5zwoGg02Oq6qq0iuvvKLvf//7OuaYY7Rjx46Y3g8AAAA9n91ul9VqlclkUnFxsVJSUiLn29fW1mrfvn0qLS2Vw+FQRUWFFi1apPnz50f+Pzc3l/L5AAAAAAA0IamrAwCAnujCCy/Urbfeqj/+8Y+SpFAopJtvvlkPPvigzjnnHNntdpWWlmrlypVas2ZN1NipU6fqt7/9bbPz/+53v9OHH36oDRs2SJKKiop0/PHHa+rUqZo0aZJSUlK0efNmvf322yotLZUk/eIXv9Brr72mrVu3xvQMTz31lLZt26b3339fklRRUaFbbrlFd911l0499VSNGTNGvXv3VlVVlfbs2aN169Zp3bp1CoVCrfq3AgAAwJHB5XKpoKBADodDhmGopKRESUlJSkxMVFJSkoYNG6bevXurtrZWVVVVKi8vl2EYCofDMplMcjgc8ng8cjqdcjgcXf04AAAAAAB0KyTuAaCNHn/8caWlpenBBx+M7LTfvn27nn322SbHXHDBBSooKFBycnKzc6enp+uDDz7QGWecEUne19bWatmyZVq2bFmD/hdffLEeeOABvfbaazHHbzab5fV69atf/UqPPfZY5BnKy8v11ltv6a233mp2vMlkavE5AAAAcORwOBxyu93yeDzKyMhQMBiUxWJRbW2tjj/+ePXr1092u10lJSVavHixCgsLlZmZKZvNpuLiYhmGoYyMDHm9XuXl5XX14wAAAAAA0K1QKh8A2uH+++/Xxx9/rHPOOUdJSU2vhZowYYJef/11LVq0SCkpKTHNPXDgQH322Wf69a9/rd69ezfaZ8iQIXrsscf097//vU1J9KSkJD3yyCP68ssvdc011zT5PoclJiZq8uTJmjt3rr799lvl5OS0+j0BAADQc7lcLs2bN08zZszQBRdcoBkzZuiVV17R448/rtmzZysvL0/BYFCBQEDhcFg2m01Wq1U2m03hcFjBYFA+n6+rHwMAAAAAgG7HFG7sQGagHQzD0JAhQyQd2n3c3hKIX3/9taqrq5WUlKTRo0fHI0SgQ5SWlmr58uXasWOH9u3bp/T0dA0YMEAnn3xy5L+JtgoGg1qyZIm+/fZbVZibBkIAACAASURBVFRUaODAgRo1apSmTJmihIT4rcGqqanRZ599pqKiIu3du1eVlZVKTU1Vv379NHr0aOXk5LSY3O9ofCYAAAB0b/n5+Zo/f36DHfelpaXKycnRjBkz2HEPAAAAAOjR4p0PlSiVDwBxk5mZqQsuuKBD5rZYLHK5XB0yd12Hd9RPnjy5w98LAAAARyaXy6WCggI5HA4ZhqGSkpLIGfdms7lTvtcCAAAAANDTkLgHAAAAAABx43A45Ha75fF4lJGRoWAwKIvFIrPZLLfbHZddCAAAAAAAHGlI3AMAAAAAgLhyuVxyOp3yer3y+Xyy2+1yuVwk7QEAAAAAaAKJewAAAAAAEHcOh4Oz7AEAAAAAiFFCVwcAAAAAAAAAAAAAAMB3GYl7AAAAAAAAAAAAAAC6EIl7AAAAAAAAAAAAAAC6EIl7AAAAAAAAAAAAAAC6UFJXBwAAAAAAALofwzDk9Xrl8/lkt9vlcrnkcDi6OiwAAAAAAI5IJO4BAAAAAEAUr9crj8ejUCikQCAgq9WqgoICud1uuVyurg4PAAAAAIAjDol7AAAAAAAQYRiGPB6P/H6/DMNQOByWyWSSw+GQx+OR0+lk5z0AAAAAAHHGGfcAAAAAACDC6/UqFArJMAxlZmYqOztbmZmZMgxDoVBIXq+3q0MEAAAAAOCIQ+IeAAAAAABE+Hw+BQIBhcNh2Ww2Wa1W2Ww2hcNhBYNB+Xy+rg4RAAAAAIAjDol7AAAAAAAQYbfbZbVaZTKZVFxcrEAgoOLiYplMJlksFtnt9q4OEQAAAACAIw6Je3R7iYmJkqSampoujgRAd3D4s+DwZwMAAADiy+VyyWw2y+FwqLS0VEVFRSotLZXD4ZDZbJbL5erqEAEAAAAAOOIkdXUAQEsOJ+fC4bBCoZDMZnMXRwSgq4RCIYXDYUkk7gEAADqKw+GQ2+2Wx+NRRkaGgsGgLBaLzGaz3G63HA5HV4cIAAAAAMARh8Q9ur3U1FTt379fklRRUaF+/fp1cUQAukp5eXnkdVpaWhdGAgAAcGRzuVxyOp3yer3y+Xyy2+1yuVwk7QEAAAAA6CAk7tth3759WrlypQzDUHl5uex2u4466iidfPLJXboT1O/366OPPtK3336riooK9erVS1lZWRo1apQmTJjQ45JdvXv3lt/vlySVlZWpb9++MplMXRwVgM4WDoejEvfp6eldGA0AAMCRz+FwKC8vr6vDAAAAAADgO4HEfRt89dVXuuOOO/TWW28pFAo1uG+323X99dfrzjvv7NSy7osXL5bH49Hy5csjpaTrS0hI0KRJk3Trrbfq6quv7rTY2sNsNstisSgYDOrAgQMyDEMOh4PkPfAdEg6HZRiGDhw4IEmRUq0AAAAAAAAAAABHgoSuDqCneemll3TcccfpzTffbDRpL0k+n0/33nuvTjrpJG3ZsqXDY9q7d68uuOACTZ8+XcuWLWsyaS9JtbW1+vTTT/XPf/6zw+OKJ5vNFknUV1ZWavPmzdqzZ0+TPwMAR4ZQKKQ9e/Zo8+bNqqyslCSZTCbZbLYujgwAAAAAAAAAACB+2HHfCm+//bZyc3NVW1sbuTZ69GidccYZ6tu3rzZt2qTFixcrEAhIktauXavzzjtPq1atUu/evTskph07dmjatGkqKiqKuj5+/HideOKJGjhwoKqrq7Vz506tXr1aGzZs6JA4OlpqaqqGDBmi7du3KxwO68CBA/L7/fL7/TKZTF16NAGAjlFTU9NgIZLJZNKQIUOUmpraRVEBAAAAAAAAAADEH4n7GPl8Pl1xxRWRpL3JZJLH49Ftt92mhIT/Fi7w+/267LLL9OGHH0qS1q9frxtuuEELFiyIe0zBYFDnnXdeVNL+1FNP1RNPPCGn09nomM2bN2v+/Pnat29f3OPpaIeT98XFxQoGg5Hr4XBY1dXVXRgZgM5gsVhks9lI2gMAAAAAAAAAgCOOKdxcXXVEzJw5U08++WSkPXfuXM2aNavRvsFgUMcdd1xkd7vJZNJnn32miRMnxjWmu+66Sw888ECkffXVV2v+/Pldfva7YRgaMmSIJGn79u1yOBxxf49QKKSKigpVVlaqpqZGNTU1cX8PAF0rMTFRiYmJSktLU3p6OmfaAwAAAAAAAACAbqEj8qEk7mOwe/duDR06NHKe+siRI7VhwwYlJyc3OeaDDz7QtGnTIu1LLrlEb7zxRtxiWr9+vSZMmKCDBw9KkiZNmqSPPvpISUldX0ShMxL3AAAAAAAAAAAAANAVOiIfmtByFyxcuDCStJek66+/vtmkvSSdccYZOvrooyPtt99+W1VVVXGL6ZFHHokk7SXp8ccf7xZJewAAAAAAAAAAAABA65C4j8GiRYui2pdeemlM4+r2CwaDeu+99+IST2VlpV555ZVIe8KECTrllFPiMjcAAAAAAAAAAAAAoHORuI/BihUrIq8HDBigo446KqZxU6ZMiWovW7YsLvEsXrxYlZWVkfaVV14Zl3kBAAAAAAAAAAAAAJ2PxH0Ldu7cqbKyskh74sSJMY+t33fDhg1xiemjjz6Kap966qlxmRcAAAAAAAAAAAAA0PlI3Ldg48aNUe2hQ4fGPHbAgAEym81NztVWq1evjrxOSkrShAkTJB1aZPDQQw9pypQpGjRokFJTUzVs2DCdfvrpuu+++7R58+a4vD8AAAAAAAAAAAAAIH5I3Ldgx44dUe0hQ4bEPNZkMmnw4MFNztVW69evj7y22+2yWq166qmnNGbMGP3mN7/RqlWr5PP5tH//fm3btk1Lly7VrFmzlJ2drVtvvVUHDhyISxwAAAAAAAAAAAAAgPZL6uoAuru6Z8lLUlpaWqvGp6enR15XV1crGAzKYrG0OZ7a2tqo0v12u12zZs3Sfffd1+LYgwcP6k9/+pPWrFkjr9cbFVtrGIbR7H2fz9emeQEAAAAAAAAAAADgu4jEfQvqJ+5bm3Sv37+ysrJdifuysjKFw+FIu6ioSJ988omkQ2Xzb7jhBuXm5mrs2LEymUzauHGj5s2bp6eeekrV1dWSpJUrV+q6667Tq6++2qYYWlN1AAAAAAAAAAAAAADQPBL3LQgGg1HtumfWx6JXr15R7UAg0K546i8kOLz73mKxaNGiRTrrrLOi7k+aNEmTJk3SRRddpPPPPz/y/q+99poWL16sCy64oF3xAAAAAAAAAAAAAADahzPuW1B/d3woFGrV+PrnyVut1rjGc9h9993XIGlf1xlnnKEHH3ww6trDDz/cphi2b9/e7P8OVwAAAAAAAAAAAAAAALSMHfctqH+mff0d+C2p37/+fO2NR5L69OmjmTNntjj2pptu0v333y+/3y9JWrFihfbt26e+ffu2KgaHw9Gq/gAAAAAAAAAAAACAprHjvgX1E+UVFRWtGl+3f1JSUrvOt5cO7dhPSopeb3HWWWfFNK/ZbNY555wTaYfDYf373/9uVzwAAAAAAAAAAAAAgPYhcd+CwYMHR7UNw4h5bDgc1o4dO5qcK14xjR8/PuaxTqczql03PgAAAAAAAAAAAABA5yNx34KxY8dGtbdu3Rrz2N27dysUCjU5V1uNGzcuqt2nT5+Yx9bvu2/fvrjEBAAAAAAAAAAAAABoG864b4HdbldGRobKysokSWvXro157Jo1a6LaRx99dFxiysnJkdfrjbQPHDgQ89j6fdtbur8x1dXVkdc+ny/u8wMAAAAAAAAAAABAV6mbA62bG20PEvcxmDp1qt566y1JUnFxsTZt2qSRI0e2OK7++fGnnXZaXOL53ve+J4/HE2m3ptx9/VL/WVlZcYmpLr/fH3k9efLkuM8PAAAAAAAAAAAAAN2B3+/X8OHD2z0PpfJjcOGFF0a1X3/99ZjG1e1nsVh09tlnxyWes846S2lpaZH2ypUrYx5bfzHBxIkT4xITAAAAAAAAAAAAAKBtTOFwONzVQXR3u3fv1tChQyPn1Y8cOVIbNmxQcnJyk2M++OADTZs2LdK+5JJL9MYbb8QtpmuuuUYvvfRSpL1u3TqNHz++2TEbN27UuHHjdPhHPmjQoFbt1o9VMBjUunXrJB3a0Z+U1L0LO/h8vkhlgE8++UR2u72LIwLQHfFZASBWfF4AiAWfFQBiwWcFgFjwWQEgVnxeAPFTXV0dqULudDrjcjx5986odhMDBgxQXl6ennjiCUnSpk2b9NBDD2nWrFmN9g8Gg7rlllsibZPJpLvvvrvJ+bds2aIRI0ZE2sOGDdOWLVuajWnWrFkqKCiInJlw00036YMPPmhyMUF1dbVuvPFG1V2nUTfGeLJYLDrhhBM6ZO6OZrfb5XA4ujoMAN0cnxUAYsXnBYBY8FkBIBZ8VgCIBZ8VAGLF5wXQfvEoj18XpfJjdOeddyo9PT3Svueee/TII4+otrY2qp/f75fL5dL69esj1y6//PK4l6QfM2aMbrjhhkh7xYoVmj59unw+X4O+u3bt0kUXXaSlS5dGrg0fPlwzZ86Ma0wAAAAAAAD4f+3deXBW9b3H8U82EhIgISwhsoWtQFhk07IKCljQFoFKxRYIYBGUFr3XaS8tBZRBC1elQgs31oW9QFHZCogCghAQy4Q1yCr7kpQgCSEBspz7B+NDTpZnPU9OiO/XTGbyO5zf8pwZPjnJ9ywAAAAA4DnuuHfTAw88oGXLlmnAgAEqKCiQYRh65ZVXlJiYqN69eys6OlonT57UunXrlJOT4+gXHx+vd9991y9revvtt3XgwAHt3LlTkvTpp5+qSZMmevzxx9WyZUtJdx+P/9lnnyk7O9vRLzw8XB9//LHpQgQAAAAAAAAAAAAAgD0o3HvgySef1IIFCzRu3DhHIfzEiRM6ceJEifu3a9dOq1atUrVq1fyyntDQUK1Zs0ZDhw7V559/LknKycnRmjVrtGbNmhL7xMbGau3aterQoYNf1gQAAAAAAAAAAAAA8AyPyvfQ8OHDlZycrIEDB5b6PvnY2FhNmTJFe/bssfzdBkVFR0dr06ZNSkxMVHx8vNP9/vCHPyglJUWdOnXy65oAAAAAAAAAAAAAAO7jjnsvNG/eXKtWrVJ6erqSkpJ04cIFZWZmqk6dOmrcuLG6deumoKAgt8eLi4uTYRherycgIEBjx47V2LFjdfDgQR05ckQXL15Ufn6+atasqVatWumhhx5SYCDXaQAAAAAAAAAAAABAeUPh3gc1atTQgAED7F6GSdu2bdW2bVu7lwEAAAAAAAAAAAAAcBO3YAMAAAAAAAAAAAAAYKMAw5dntAMAAAAAAAAAAAAAAJ9wxz0AAAAAAAAAAAAAADaicA8AAAAAAAAAAAAAgI0o3AMAAAAAAAAAAAAAYCMK9wAAAAAAAAAAAAAA2IjCPQAAAAAAAAAAAAAANqJwDwAAAAAAAAAAAACAjSjcAwAAAAAAAAAAAABgIwr3AAAAAAAAAAAAAADYiMI9AAAAAAAAAAAAAAA2CrZ7Aah4rl27pqSkJF24cEGZmZmKjY1V48aN1aVLFwUFBZXZOs6cOaMTJ07o/Pnzunbtmm7duqXw8HBFR0erVatWatu2rUJDQ8tsPb46deqU9u3bpwsXLig/P19169ZV69at1bp1a7uXBniFrADgDrLCWufOndPhw4d15swZZWRkKCQkRNHR0WrZsqU6duyoSpUq2b1EwGvkhXVu376tb775RmfOnNHFixd148YN5efnKzIyUnXq1FHHjh3VqFEju5cJeIWsAOAOsgKAO8gK/zp8+LD279+vy5cv6/bt26pSpYrq16+vli1bqkWLFgoM5N5kVEAGYJFjx44ZgwYNMipVqmRIKvYVGxtrTJ061bh9+7Zf5r9165YxefJk47HHHjOqVatW4hoKf4WHhxujRo0yUlJS3J6jYcOGLsd152v+/Pluz7lhwwajS5cupY7Vtm1bY8mSJV4cMcAeZIX1WZGammqsW7fOmDx5stGvXz+jRo0apnESEhK8O1iAjcgKa7Li5s2bxsqVK40RI0YYdevWdTpOWFiYkZCQYBw6dMiCIwiUHfLCmrxITk42xo4da7Ru3doICgpyOVaTJk2MGTNmGDdv3rTgKAL+R1b4528WJcnLyzPat29v+bhAWSArrMmK06dPez1u3bp1LTiSgH+RFf47r7hx44Yxbdo0o169ek7HrVatmjFo0CDj5MmTHh49oHyjcA9LLF682IiIiHArqNu3b2+cPn3a8jX85z//8eoHR6VKlYw33njDrTms+mG1cuVKl3MVFBQYL730kttjDh061Lh165avhxHwK7LC2qwYPny4W3NRuMf9hqywJiuOHTvm9nEs/BUSEmK8/vrrVh5OwG/IC+vOLd58802vxmzcuLHx9ddfW3U4Ab8gK6zLCnfMnDmzxHEp3KO8IyusywoK96jIyAr/nVds2bLFeOCBBzwaf+PGjd4eRqBc4lH58NmGDRuUkJCggoICx7ZmzZrpscceU3R0tE6dOqV169YpJydHkrRv3z49+eST2r17t6pVq+a3dVWvXl1t27ZV8+bNFR0drdDQUF2/fl2HDx/Wl19+qdzcXEnSnTt39Mc//lE3btzQG2+84XTM4OBgjx9xYxiG6dhERESoX79+Lvv94Q9/0OzZs03bunXrpoceekjBwcE6cOCANm/eLMMwJEnLly9XcHCwFi9e7NH6gLJCVjjnTVasXbtWGRkZHs0DlHdkhXOeZEV2drZu3rxp2hYUFKQOHTqobdu2iomJUX5+vk6cOKHNmzcrMzNTkpSbm6tJkyYpIyNDM2fO9Gh9QFkiL5zz9veQ7zVt2lTx8fFq1KiRIiMjlZeXpytXrmj37t365ptvHPt9++236tOnj7Zs2aJOnTp5tEagLJAVzvmaFUV9++23evXVV73uD9iFrHDO16wIDAxUQECAW/sGB1OyQPlFVjjnS1YsX75cw4cPV15enmNbaGioHn30UTVt2lTR0dG6ceOGjh07pq+//lpXr171aG3AfcO+awZQEVy6dMmoWrWq4+qmgIAA4+233zby8/NN+6WlpRm9evUyXQk1dOhQS9dy9epVo2PHjsaf//xnY//+/UZBQUGp+6alpRkjR440rScgIMDYsWOHpWsyDMOYNWuWaZ4RI0a47LNu3TpTn6ioKGPz5s3F9ktOTi72yJjExETLPwPgK7LCNW+yIjIysthVpjExMUbPnj1N27jjHvcLssI1T7Ji3759jv06d+5sfPjhh0ZmZmaJ+16/ft0YP358sUxZt26d5Z8BsAJ54Zqn5xbz5s0zBg8ebCxdutS4cuWK03137NhhNG/e3DR+q1atjDt37lj5EQCfkRWuefN7iDN9+vRxjBUbG2samzvuUV6RFa55mhVF77jn/z8qArLCNW/PK7Zv326EhIQ4+gUHBxsTJ040MjIyStw/Ly/P+OKLL4whQ4YYn3/+uZUfAbAdhXv45MUXXzQF8bRp00rdNycnx2jZsqXph0NycnIZrra40aNHm9Y/aNAgy+d48MEHTXNs3brV6f4FBQVGmzZtTMdp+/btpe5/7NgxIywszPSLcXZ2ttUfA/AJWeGap1lhGIYRFxdn9O7d25g4caLx8ccfG2fPnjUMo/gvyBTucb8gK1zzJCv27dtndOnSxel5RFETJ040jR8fH2/FsgHLkReueXNu4YnU1FSjTp06pjnWrFlj6RyAr8gK16zMivnz5zvGadOmjTFp0iQKd7gvkBWueZoVFO5REZEVrnlzXpGTk2M0adLE0SckJMRYv3695WsD7hcU7uG1K1euGJUqVXIEapMmTVzeYbFlyxZTcA8ePLiMVluytLQ0IygoyLGe8PBwS8cvfKebJCMuLs7p1W+GYRiffPKJx1elTZ482dRnzpw5Vn0EwGdkhWveZIUzFO5xPyIrXPM0K3Jzcz2e486dO0ajRo1M8xw5csSXZQOWIy9cs/rcojRvv/22aZ4XXnjB8jkAb5EVrlmZFampqUZ0dLSjOLFr1y5j6tSpFO5Q7pEVrnmTFRTuUdGQFa55e15R9EK/WbNmWbou4H4TKMBLa9as0Z07dxzt559/XiEhIU77PPbYY2rRooWjvWHDhmLvXi1LtWrVMq0nOztb6enplo2/cOFCU3vEiBEu3+e0cuVKU3v8+PEu5xk7dqzpfTNFxwDsRFa45k1WABUNWeGap1nhzbshQ0JCNHjwYNO2r7/+2uNxAH8iL1wrq3OLRx55xNQ+f/685XMA3iIrXLMyKyZMmKBr165Junusu3Tp4vP6gLJAVrjG3ywAssId3mRFdna2/vrXvzraLVq00G9/+1vL1gTcjyjcw2tr1641tZ9++mm3+hXe79atW/rss88sXZenqlWrZmoXFBRYMm5eXp7+8Y9/ONoBAQFKSEhw2Wfjxo2Odv369fXwww+7nKtu3bqmX4p37dqlq1everFqwHpkhXPeZAVQEZEVzpVlVjRt2tTUTk1N9cs8gLfIC+fKMi/89RkAK5AVzlmZFevXr9eKFSskSTExMZoxY4YlawTKAlnhHH+zAO4iK5zzNiv++c9/KjMz09EeN26cVzchABUJhXt4befOnY7vY2Ji1LhxY7f6de3a1dT+8ssvLV2Xp86dO+f4vlq1aqpRo4Yl427YsEFpaWmOdvfu3V0eo0OHDun69euOdtFj5UzhffPz85WUlOTBagH/ISuc8yYrgIqIrHCuLLPixo0bpraruwiAskZeOFeWeXH27FlTm3MYlCdkhXNWZUVWVpZefPFFR/svf/mLoqKiLFkjUBbICuf4mwVwF1nhnLdZsWzZMsf3AQEBGjp0qCXrAe5nFO7hlUuXLikjI8PRbt++vdt9i+77zTffWLYuT23fvl0XL150tJ944gkFBlrz36Loo2FGjhzpsk/RY3G/Hlfge2SFa95kBVDRkBWulWVWHDx40NSuV6+e3+YCPEVeuFaWeVH4rhpJ+ulPf+q3uQBPkBWuWZUVf/zjHx1FgL59++rZZ5/1dWlAmSErXONvFgBZ4Q5vssIwDNOr+Zo1a6aYmBhL1gPczyjcwytHjx41tRs0aOB235iYGFWqVKnUscrK+fPn9dxzzznalSpV0p/+9CdLxk5PT9e//vUvRzs8PFxDhgxx2c+X41p0X7uOK1AYWeGct1kBVDRkhXNlmRU3b97U6tWrHe3AwED16tXLL3MB3iAvnCvLvFi6dKkWLVrkaHfv3l2PP/64X+YCPEVWOGdVVnz11VeaO3euJCksLEzz5s2zZH1AWSErnLPyvOKjjz5S//791bBhQ0VERKhmzZpq3ry5Bg8erNmzZ+vy5cuWrBnwB7LCOW+z4uTJk6anDz/00EOO73fu3KkxY8aodevWioqKUnR0tJo3b66hQ4dq4cKFun37tiVrB8ojCvfwSuErs6S772J3V0BAgOrWrVvqWP6UlZWlvXv3asqUKWrTpo1OnTolSQoODtaCBQvUqlUrS+ZZtmyZ7ty542j//Oc/V9WqVV328+W4Fr0b7sKFC273BfyFrHDO26wAKhqywrmyzIq33npLWVlZjnavXr1Uq1Ytv8wFeIO8cM6feZGfn6/U1FT961//0uDBgzVs2DDHOzGbNWumFStWKCAgwJK5AF+RFc5ZkRW5ubkaM2aMIwcmTZqkpk2bWrI+oKyQFc5ZeV6xfv16ffrppzp37pyys7OVnp6u48ePa9WqVXr55ZfVqFEjjR8/3vS7CFBekBXOeZsVR44cMbUbN26s9PR0DRkyRD169ND777+vlJQUZWRk6LvvvtPx48e1YsUKjRw5Us2aNdOqVassWT9Q3gTbvQDcn4qeRFWpUsWj/oWDOy8vT7du3VJYWJgla/ve7du3FRER4WgbhuH4hbKwbt26adasWXr44Yctm9vbx0j5clyL/jDkRBflAVnhHI+cA+4iK5wrq6xISUnRn//8Z9O2qVOn+mUuwFvkhXNW5sXf//5303ur8/Pzi+0TGhqqX//613rjjTdUrVo1r+cCrEZWOGdFVsyYMUOHDx+WJLVs2VK///3vrVgaUKbICufK8m8Wt2/f1rx587R161atW7eOC4FQrpAVznmbFdeuXTO1K1eurF69ejnOL5w5f/68fv7zn+vNN9/UK6+84vZagfsBd9zDK0V/WHn6g6bo/v4oMhuGofz8fMdXST+onn32WX344YeW/qA6cuSI9u7d62g3bNhQjz76qFt9fTmuZXFMAU+RFaXzJSuAioasKF1ZZcXNmzf1zDPPmB43l5CQoEceecTyuQBfkBelszovCgoKTJ+jqMjISM2YMUMzZ86kaI9yh6wonRVZcezYMb3++uuOdmJioukxwMD9gqwonVXnFW3bttWUKVP02Wef6cKFC8rJyVF2drZOnz6tZcuWqX///qb9jx49qv79+ys9Pd3nzwBYhawonS9ZUfgx+ZI0c+ZMR9G+Xr16mjdvns6cOaPbt28rLS1Nq1evVpcuXRz7G4ah3/3ud1q/fr0FnwQoPyjcwyu3bt0ytT39BS00NNTUzsnJ8XlN3li2bJlatmyphIQEZWRkWDLmggULTO0RI0a4/chIX45reTmmQGFkRel8yQqgoiErSlcWWWEYhhISEpSSkuLY1qRJE82ePdvSeQArkBelK+tzi4yMDP3Xf/2XGjZsqPnz5/ttHsAbZEXpfM0KwzA0ZswYx8V+o0aN4kI/3LfIitL5mhXR0dHatWuXDhw4oNdee019+/ZV3bp1FRYWpsqVKysuLk5Dhw7Vhg0btGHDBlWvXt3R9+TJk5owYYIlnwOwAllROl+yougFDN+vqVOnTjp48KBeeOEFNWzYUJUqVVKtWrX01FNPKSkpSePGjXP0KXpeAlQEFO7hlaJXiRV+h4k7igZp5cqVfV5TUWFhYTIMw/GVm5ur1NRUbd68WRMmTHA80qagoECLFi1Sz5499d133/k0Z35+vpYsWWLalpCQ4NGaC/PkuJbFMQU8RVaUzNesACoasqJkZZUVL7/8sj7++GNHOzIyUcZZZAAAGHFJREFUUqtWrVJkZKTlcwG+Ii9K5o+8GDdunOlzZGVl6dSpU1q6dKn69Onj2C89PV2jR4/m1RooV8iKklmRFe+++6527NghSapRo4befPNNn9YE2ImsKJkVWVGtWjXTnbHO9O/fX2vWrFFw8L23+i5btsytx2UDZYGsKJnVtRBJioiI0EcffWS6mKewgIAA/e1vf1OnTp0c2y5fvqylS5e6PS9Q3lG4h1eKvsel6FVnrhTd39P3wngjODhYtWvXVu/evTV79mwdOnRIDz74oOPfDxw4oPHjx/s0x2effabLly872j169FCTJk3c7u/LcbXjmAKukBUl8zUrgIqGrChZWWTF9OnTNWfOHEc7LCxMa9asUZs2bSydB7AKeVGyssiLiIgINW7cWL/85S/1+eefa/ny5aa7jaZNm6ZNmzZZOifgLbKiZL5mxaVLlzRx4kRH+6233lKNGjV8WhNgJ7KiZHb8zaJHjx567rnnHG3DMPTPf/7Tr3MC7iIrSmZ1LUS6e8d+w4YNnfYLCgrSpEmTTNvWrl3r9rxAeUfhHl4pGqo3btzwqH/h/YODgz1+L4wV4uLitGnTJtPVW8uWLTM9JtZTCxcuNLVHjhzpUX9fjmvRfSncozwgK0rma1YAFQ1ZUTJ/Z8W8efM0efJkRzs4OFgrVqxQz549LZ0HsBJ5UTI7zi2eeeYZ/fWvfzVtK5wpgJ3IipL5mhXjx493PMa2Z8+e/B6D+x5ZUTK7/mZRuHAvSVu2bCmTeQFXyIqS+ZoVVatWLbbtZz/7mVt9+/Xrp5CQEEd7586dHs0NlGcU7uGVunXrmtoXLlxwu69hGLp48WKpY5WlmJgY/eY3vzFt++STT7waKyMjQ2vWrHG0w8PDNWTIEI/G8OW4nj9/3tSuV6+eR3MD/kBWFGdFVgAVDVlRnL+zYsmSJaa1BgQE6IMPPtCAAQMsmwPwB/KiODvPLX7961+b7oj597//Xez3EsAOZEVxvmbFzp07tXr1akl33+2bmJjo1TqA8oSsKM7O84qOHTuanuZz9uzZMpkXcIWsKM6KrCipftG6dWu3+oaFhalp06aOdnp6Ou+5R4VB4R5eadmypantyYlUamqq6T0wRccqa3379jW1Dx486NU4y5cvNz32ZvDgwSVeNeaML8e16B/I7D6ugERWlMSKrAAqGrKiOH9mxdq1azVq1CgZhuHYNmfOHI0YMcKS8QF/Ii+Ks/PcIjAwUL179zZt8/ZzAFYiK4rzNSuuXr3q+P7OnTtq3bq1goODnX5NmzbNNMZzzz1n+vdFixZ59VkAq5AVxdl9XlH49RuFcwewE1lRnBVZER8fX2xbae+2L0nRfa9du+bR/EB5ReEeXomNjVVkZKSjvW/fPrf7Jicnm9otWrSwbF3eiImJMbW/f+ybp6x4jFTRH9z383EFJLKiJDwmHyiOrCjOX1mxdetW/eIXv1BeXp5j2/Tp04tddQ+UV+RFcXafW1j1OQArkRXFWZ0V+fn5Lr8KXyQoSQUFBaZ/Lygo8GkNgK/IiuLsPq/Izs52fG/H48SBkpAVxVmRFbVr11bNmjVN2zy5a77ovmQGKgoK9/Ba9+7dHd+npaXp1KlTbvXbtWuXqf3II49Yui5PZWZmmtqeXNX1vRMnTmj37t2OdoMGDfTYY495PE7r1q0VFRXlaBce05XCxzUoKEjdunXzeH7AH8iKe6zKCqAiIivu8VdW7NmzR0899ZTpl9vf//73mjRpks9jA2WJvLinPJxbWPE5AH8gK+4pD1kBlFdkxT12Z0V6erqpiFi7du0ymxtwhay4x8qs6Nmzp6ld+LUCrhTeNzg42FRXAe5nFO7htaeeesrU/uijj9zqV3i/sLAwPf7445auy1NFr3qrX7++x2MsWLDA1B4xYoQCAgI8Hic4OFhPPPGEo33+/Hnt2bPHZb+LFy/qq6++crS7du1a7Go1wC5kxT1WZQVQEZEV9/gjKw4fPqz+/fsrKyvLse2FF17QzJkzfRoXsAN5cU95OLew4nMA/kBW3GNFVgwcOFCGYXj0NXXqVNMY8+fPN/07Tx9DeUBW3GP3ecXGjRtN7Xbt2pXZ3IArZMU9VmbFoEGDTO2kpCS3+n377be6cuWKo92uXTv+xooKg8I9vDZgwABVqlTJ0X7vvfeUm5vrtM/WrVt17NgxR/uJJ55QRESE39boimEY+uCDD0zbir7nxZ0xlixZYtqWkJDg9ZqGDBlias+bN89ln3fffVf5+fmljgHYiay4N4aVWQFUNGTFvTGszopTp06pb9+++u677xzbhg8frrlz5/o0LmAX8uLeGHafWxw8eNB0ofEDDzygVq1alekagNKQFffGsDsrgPKMrLg3hp1ZkZubqxkzZpi2/eQnPymz+QFXyIp7Y1iZFT/96U9VpUoVR/vDDz90q997771nanv6OYByzQB8MH78eEOS42vatGml7puTk2PEx8c79g0ICDCSk5NL3f/06dOmsRs2bOh0LXv27PF4/X/6059Mc9SvX9+4ffu2R2Ns3rzZNEb37t09XkdhBQUFRps2bUzHafv27aXuf+zYMSMsLMyxf2xsrJGdne3TGgCrkRXWZ4UzRY9JQkKC3+YCrERWWJ8VFy9eNBo1amQac/DgwUZeXp5P4wJ2Iy+szYuzZ88aV65c8ahPenq60bZtW9Ma/ud//sfrNQD+QFaU7e8hRU2dOtU09/z588tsbsATZIW1WXHhwgUjPT3d7f3z8/ONUaNGmeavU6eOkZWV5fUaAH8gK/xzXjF58mTTmPPmzXO6/8GDB031kJCQEOPs2bM+rwMoLyjcwycXL140qlatavoB9Pbbbxv5+fmm/dLS0oxevXqZAnjo0KFOx/b0h1VUVJTRt29fY/ny5cbNmzed7puSkmIMGjTINL4kY+XKlW597sKGDRtmGuP999/3eIyi1q1bZxozKirK2Lx5c7H9kpOTjXr16pn2TUxM9Hl+wGpkhX+yojQU7nG/IiuszYpr164ZrVu3No3Xr18/j38xB8oj8sLavFi1apURERFhvPTSSy7/CJibm2usXLnSiIuLM80fGxtrZGRkeL0GwB/IirL9PaQoCve4X5AV1p9XVK1a1XjllVecFioNwzD2799vPProo8U+A3mB8ois8M95RUZGhhEbG+sYMygoyPjLX/5S4g0HmzdvNmrXrm1aw3//93/7vAagPAkwDMMQ4IP169drwIABKigocGxr1qyZevfurejoaJ08eVLr1q1TTk6O49/j4+O1e/duVatWrdRxz5w5o0aNGjnaDRs21JkzZ0rdPyoqShkZGZKk0NBQtW7dWm3atFHNmjVVpUoV3bx5U5cvX1ZycrKOHDlSrP+rr75a7P1rrmRlZSkmJkbZ2dmSpPDwcF25ckVVq1b1aJySTJw4sdh7Z7t166aHH35YQUFBOnDggDZv3qzC/4WHDRumxYsX+zw34A9khfVZsWjRIo0ePbrEfyv8+oyAgAAFBpb8dpy8vDyf1gBYjaywLisWLlxY7N2xgYGBHr/3LSEhodjj9IDygLywLi9Wr15ter9kzZo11aFDBzVt2lRRUVEKDg5WZmamTpw4oa+++krp6emm/tWrV9eWLVvUvn17r+YH/Ims8M/fLNzx6quv6rXXXnO058+fz3vtUW6RFf47r4iNjVX79u3VuHFjRUVFyTAMpaWlac+ePTp48GCx/r/73e/0v//7v17NDfgbWeGf84q9e/eqZ8+ejrElqUGDBnr88ccVGxurzMxMJSUlae/evaZ+3bt319atWxUSEuLzGoByw97rBlBRLFq0yAgPDy921VZJX+3atTNOnz7tckxPrzKLjIx0a/6iX1FRUcYHH3zg1ef+8MMPTWMNGzbMq3FKkp+fb0yYMMHtz/HMM88YOTk5ls0P+ANZYW1WzJ8/36vPUvgLKI/ICmuywoqMkHhqB8o38sKavFi1apXXGdG5c2fjyJEjPs0P+BtZYe3vIe7ijnvcb8gKe88rKleubPzf//2fT3MDZYGs8M95xeeff27ExMS4/VkGDhzIKzVQIZV8+x3goeHDhys5OVkDBw4s9eqm2NhYTZkyRXv27FFcXJzla5g/f75Gjx6tJk2auLX/j370I73++us6duxYqXesurJw4UJT28orxwMDAzV79mxt2LBBnTt3LnW/Nm3aaPHixVq+fLnCwsIsmx/wB7LiLu4yAZwjK+4iKwDXyIu7fM2LHj166J133lH//v0VFRXlcv+QkBD95Cc/0cqVK5WUlKSWLVv6ND/gb2TFXZxbAM6RFXf5mhUPPvigXnzxRcXHx5f69L/CYmNjNXHiRB0/flzjxo3zaW6gLJAVd1l9XtGnTx8dPnxYzz//vCIjI0vdr127dlq5cqU++eQTRUREWLoGoDzgUfmwXHp6upKSknThwgVlZmaqTp06aty4sbp166agoKAyW0NKSopOnz6tq1evKicnR5UrV1a1atVUr149dezYUbVr1y6TtVjl5MmTSk5O1sWLF5Wfn6+6des6HoED3I/ICgDuICsAuIu8sIZhGDp58qSOHz+uc+fOKTMzU3l5eapataqioqLUokULPfjggwoNDbV7qYBXyAoA7iArrHHz5k2lpKTozJkzunLlirKyshQQEKCoqCjVqlVLHTp0UOPGje1eJuA1ssI/bt++rR07dujcuXNKTU1VeHi46tSpo65du6p+/fp2Lw/wKwr3AAAAAAAAAAAAAADYiEflAwAAAAAAAAAAAABgIwr3AAAAAAAAAAAAAADYiMI9AAAAAAAAAAAAAAA2onAPAAAAAAAAAAAAAICNKNwDAAAAAAAAAAAAAGAjCvcAAAAAAAAAAAAAANiIwj0AAAAAAAAAAAAAADaicA8AAAAAAAAAAAAAgI0o3AMAAAAAAAAAAAAAYCMK9wAAAAAAAAAAAAAA2IjCPQAAAAAAAAAAAAAANqJwDwAAAAAAAAAAAACAjSjcAwAAAAAAAAAAAABgIwr3AAAAAAAAAAAAAADYiMI9AAAAAAAAAAAAAAA2onAPAAAAAAAAAAAAAICNKNwDAAAAAAAAAAAAAGAjCvcAAAAAAAAAAAAAANiIwj0AAAAAAPCrbdu2KSAgwPG1bds2u5cEAAAAAEC5QuEeAAAAAAAAAAAAAAAbBdu9AAAAAAAAUP7t379fq1evdrRffvllRUVF2bgiAAAAAAAqDgr3AAAAAADApf379+u1115ztEeOHEnhHgAAAAAAi1C4BwAAAAAAftWrVy8ZhmH3MgAAAAAAKLd4xz0AAAAAAAAAAAAAADaicA8AAAAAAAAAAAAAgI0o3AMAAAAAAAAAAAAAYCPecQ8AAAAAAO4LhmFoz549On78uC5duqTQ0FC1atVKvXr1UqVKlUrtl52drR07dujo0aO6efOmatSooU6dOqljx44+r+nQoUM6dOiQ0tLSdOvWLdWsWVNNmjRR165dFRoa6vP4AAAAAIAfhgDDMAy7FwEAAAAAAMqngIAAj/t88cUX6tWrl6O9bds2Pfroo6X+e2EjR47UwoULJUkNGzbUmTNnVFBQoMTERM2aNUunTp0q1qd27dqaMWOGRo0aZdqenZ2tadOmae7cucrKyirWr1WrVkpMTFT37t09+nw3btzQW2+9pffff1+XLl0qcZ/w8HD96le/0pQpU1SvXj2PxgcAAAAA/PDwqHwAAAAAAFBu5ebmasiQIRo/fnyJRXtJSktL0+jRo/Xaa685tl2+fFk//vGPNXPmzBKL9pKUkpKi3r17a+PGjW6vZ/v27WrSpImmTZtWatFeunvRwHvvvaf4+HiPxgcAAAAA/DDxqHwAAAAAAFCqoKAgSXcfU19QUFBse0m8uUu/NBMmTNAnn3wiSWrQoIH69u2r2NhYZWVl6YsvvtCBAwcc+7766qt65JFH9OMf/1j9+vXT4cOHJUnt27dXt27dVL16daWmpmrDhg26cOGCJOnOnTsaPny4jh49qpo1azpdy6pVqzR06FDduXPHsa1OnTrq0aOH4uLiFBYWptTUVG3btk3Hjx+XdPfu/J/97Gf69NNP1adPH8uOCwAAAACgYqFwDwAAAAAASpWXlydJWrBggelR9CdPnlRcXJxf57506ZISExNVqVIlzZ49W88//7wCA80PD/zb3/6m3/72t4725MmT1aFDBx08eFD16tXT4sWLiz2W/9atWxozZoyWLFkiSUpPT9c777yj6dOnl7qW48ePa8SIEY6ifa1atTRr1iwNHTpUwcHF/7yyatUqjRkzRunp6crPz9evfvUrpaSkuLw4AAAAAADww8Sj8gEAAAAAQLmUm5srSVqxYoXGjRtXrGgvSb/5zW/07LPPOtpJSUmaO3euoqKi9OWXXxYr2ktSWFiY3n//fdOFB98X8Uvz/PPPOx65HxMTo127dmnYsGElFu0ladCgQdq8ebMqV64s6e7j/OfMmeN0DgAAAADADxeFewAAAAAAUG4NGTJEAwcOdLrP2LFjTe2CggK98cYbatSoUal9QkNDlZCQ4GifPXtWly9fLnHfPXv2aPv27Y72nDlz1LRpU5drb9eunSZMmOBoJyYmyjAMl/0AAAAAAD88FO4BAAAAAEC5NW7cOJf7PPTQQ6a78cPCwkxF+dJ07tzZ1D5y5EiJ+y1cuNDx/QMPPKCnn37a5djfe+aZZxzf/+c//1FKSorbfQEAAAAAPxwU7gEAAAAAQLkUFBSkLl26uNwvPDxc1atXd7Q7dOig8PBwl/3q1atnal+/fr3E/Qrfbd+1a9cSH9lfmmbNmpna+/fvd7svAAAAAOCHo+QXsQEAAAAAANgsOjra8Y54VyIiIpSeni5Jqlu3rtt9Cvv+HfaF3b59W998842j/fHHH5f6Xnt3fL9GAAAAAAAKo3APAAAAAADKJXfumv9eQECAx/0K95FU4vvn09PTTdsNw1B+fr7b6yoqIyPD674AAAAAgIqLR+UDAAAAAACUorTH53uroKDA0vEAAAAAABUDd9wDAAAAAACUoujd+5MmTdL06dNtWg0AAAAAoKLijnsAAAAAAIBS1KxZ09Q+deqUTSsBAAAAAFRkFO4BAAAAAABKUaVKFdWvX9/R/vLLL21cDQAAAACgoqJwDwAAAAAAXAoJCTG18/PzbVpJ2evdu7fj+0uXLmnbtm32LQYAAAAAUCFRuAcAAAAAAC5VrVrV1P7uu+9sWknZ++Uvf2lqT5o06Qd14QIAAAAAwP8o3AMAAAAAAJfi4uJM7X//+9/2LMQGffv2VdeuXR3tXbt26aWXXpJhGG6PcevWLSUlJfljeQAAAACACoDCPQAAAAAAcCk+Pl6RkZGO9vTp07Vx40bl5OTYuKqy895775meOjB37lz1799fBw4ccNrv8OHDmjx5suLi4vTmm2/6e5kAAAAAgPtUsN0LAAAAAAAA5V9wcLBGjRqld955R9Ldd70/8cQTkqTKlSsrMPDevQEbN25Ujx49bFmnv8THx2vZsmV6+umndevWLUnSpk2btGnTJrVq1UqdO3dWTEyMAgMDdf36dZ05c0bJycm6dOmSzSsHAAAAANwPKNwDAAAAAAC3TJ8+XXv37tXOnTtN24vedV9R3//+5JNPKikpSU8//bROnz7t2J6SkqKUlBSX/UNDQ/25PAAAAADAfYxH5QMAAAAAALdERERo27ZtWr58uX7xi1/oRz/6kapWrWq6276i69Chg44ePap3331Xbdq0cbl/7dq19eyzz2r16tVaunRpGawQAAAAAHA/CjAMw7B7EQAAAAAAAPejtLQ07d69W1euXNG1a9cUGBioqlWrqkGDBmrRooWaNGmigIAAu5cJAAAAACjnKNwDAAAAAAAAAAAAAGCjH86z7AAAAAAAAAAAAAAAKIco3AMAAAAAAAAAAAAAYCMK9wAAAAAAAAAAAAAA2IjCPQAAAAAAAAAAAAAANqJwDwAAAAAAAAAAAACAjSjcAwAAAAAAAAAAAABgIwr3AAAAAAAAAAAAAADYiMI9AAAAAAAAAAAAAAA2onAPAAAAAAAAAAAAAICNKNwDAAAAAAAAAAAAAGAjCvcAAAAAAAAAAAAAANiIwj0AAAAAAAAAAAAAADaicA8AAAAAAAAAAAAAgI0o3AMAAAAAAAAAAAAAYCMK9wAAAAAAAAAAAAAA2IjCPQAAAAAAAAAAAAAANqJwDwAAAAAAAAAAAACAjSjcAwAAAAAAAAAAAABgIwr3AAAAAAAAAAAAAADYiMI9AAAAAAAAAAAAAAA2onAPAAAAAAAAAAAAAICNKNwDAAAAAAAAAAAAAGAjCvcAAAAAAAAAAAAAANiIwj0AAAAAAAAAAAAAADaicA8AAAAAAAAAAAAAgI3+H6/9TcSz0uBKAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 381,
       "width": 1015
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = time.value - 55169\n",
    "plt.plot(t, flux, \"k.\", alpha=0.75, ms=4, label=\"data\")\n",
    "plt.plot(t, map_soln[\"flux_model\"], label=\"model\")\n",
    "plt.xlabel(\"time\")\n",
    "plt.ylabel(\"flux\")\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "dx = 0.06095157484199265\n",
      "dy = 0.01138082906950788\n",
      "amp = 43.93375998007594\n",
      "europa_amp = 0.46504556572406075\n",
      "roughness = 141.37543727300337\n"
     ]
    }
   ],
   "source": [
    "for param in [\"dx\", \"dy\", \"amp\", \"europa_amp\", \"roughness\"]:\n",
    "    print(\"{} = {}\".format(param, map_soln[param]))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/io_europa-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%run ../proofs/notebook_setup.py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"Europa-Io occultation from the PHEMU campaign.\"\"\"\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from astropy.time import Time\n",
    "import astropy.units as u\n",
    "from astropy.timeseries import TimeSeries\n",
    "from astroquery.jplhorizons import Horizons\n",
    "import os\n",
    "import starry\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "\n",
    "\n",
    "def get_body_ephemeris(times, body_id=\"501\", step=\"1m\"):\n",
    "\n",
    "    start = times.isot[0]\n",
    "\n",
    "    # Because Horizons time range doesn't include the endpoint\n",
    "    # we need to add some extra time\n",
    "    if step[-1] == \"m\":\n",
    "        padding = 2 * float(step[:-1]) / (60 * 24)\n",
    "    elif step[-1] == \"h\":\n",
    "        padding = 2 * float(step[:-1]) / 24\n",
    "    elif step[-1] == \"d\":\n",
    "        padding = 2 * float(step[:-1])\n",
    "    else:\n",
    "        raise ValueError(\n",
    "            \"Unrecognized JPL Horizons step size. Use '1m' or '1h' for example.\"\n",
    "        )\n",
    "    end = Time(times.mjd[-1] + padding, format=\"mjd\").isot\n",
    "\n",
    "    # Query JPL Horizons\n",
    "    epochs = {\"start\": start, \"stop\": end, \"step\": step}\n",
    "    obj = Horizons(id=body_id, epochs=epochs, id_type=\"id\")\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "    times_jpl = Time(eph[\"datetime_jd\"], format=\"jd\")\n",
    "\n",
    "    # Store all data in a TimeSeries object\n",
    "    data = TimeSeries(time=times)\n",
    "    data[\"RA\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"RA\"]) * eph[\"RA\"].unit\n",
    "    data[\"DEC\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"DEC\"]) * eph[\"DEC\"].unit\n",
    "    data[\"ang_width\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"ang_width\"]) * eph[\"ang_width\"].unit\n",
    "    )\n",
    "    data[\"phase_angle\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"alpha_true\"]) * eph[\"alpha_true\"].unit\n",
    "    )\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "\n",
    "    # Boolean flags for occultations/eclipses\n",
    "    occ_sunlight = eph[\"sat_vis\"] == \"O\"\n",
    "    umbra = eph[\"sat_vis\"] == \"u\"\n",
    "    occ_umbra = eph[\"sat_vis\"] == \"U\"\n",
    "    partial = eph[\"sat_vis\"] == \"p\"\n",
    "    occ_partial = eph[\"sat_vis\"] == \"P\"\n",
    "    occulted = np.any([occ_umbra, occ_sunlight], axis=0)\n",
    "\n",
    "    data[\"ecl_par\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, partial), dtype=bool,\n",
    "    )\n",
    "    data[\"ecl_tot\"] = np.array(np.interp(times.mjd, times_jpl.mjd, umbra), dtype=bool,)\n",
    "    data[\"occ_umbra\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_umbra), dtype=bool,\n",
    "    )\n",
    "    data[\"occ_sun\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_sunlight), dtype=bool,\n",
    "    )\n",
    "\n",
    "    # Helper functions for dealing with angles and discontinuities\n",
    "    subtract_angles = lambda x, y: np.fmod((x - y) + np.pi * 3, 2 * np.pi) - np.pi\n",
    "\n",
    "    def interpolate_angle(x, xp, yp):\n",
    "        \"\"\"\n",
    "        Interpolate an angular quantity on domain [-pi, pi) and avoid \n",
    "        discontinuities.\n",
    "\n",
    "        \"\"\"\n",
    "        cosy = np.interp(x, xp, np.cos(yp))\n",
    "        siny = np.interp(x, xp, np.sin(yp))\n",
    "\n",
    "        return np.arctan2(siny, cosy)\n",
    "\n",
    "    # Inclination of the starry map = 90 - latitude of the central point of\n",
    "    # the observed disc\n",
    "    data[\"inc\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, np.pi / 2 * u.rad - eph[\"PDObsLat\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Rotational phase of the starry map is the observer longitude\n",
    "    data[\"theta\"] = (\n",
    "        interpolate_angle(\n",
    "            times.mjd, times_jpl.mjd, eph[\"PDObsLon\"].to(u.rad) - np.pi * u.rad,\n",
    "        ).to(u.deg)\n",
    "    ) + 180 * u.deg\n",
    "\n",
    "    # Obliquity of the starry map is the CCW angle from the celestial\n",
    "    # NP to the NP of the target body\n",
    "    data[\"obl\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, eph[\"NPole_ang\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Compute the location of the subsolar point relative to the central\n",
    "    # point of the disc\n",
    "    lon_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLon\"].to(u.rad)), np.array(eph[\"PDObsLon\"].to(u.rad)),\n",
    "    )\n",
    "    lon_subsolar = 2 * np.pi - lon_subsolar  # positive lon. is to the east\n",
    "\n",
    "    lat_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLat\"].to(u.rad)), np.array(eph[\"PDObsLat\"].to(u.rad)),\n",
    "    )\n",
    "\n",
    "    # Location of the subsolar point in cartesian Starry coordinates\n",
    "    xs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.sin(lon_subsolar)\n",
    "    ys = np.array(eph[\"r\"]) * np.sin(lat_subsolar)\n",
    "    zs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.cos(lon_subsolar)\n",
    "\n",
    "    data[\"xs\"] = np.interp(times.mjd, times_jpl.mjd, xs) * u.AU\n",
    "    data[\"ys\"] = np.interp(times.mjd, times_jpl.mjd, ys) * u.AU\n",
    "    data[\"zs\"] = np.interp(times.mjd, times_jpl.mjd, zs) * u.AU\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "def get_phemu_data(file=\"data/G20091204_2o1_JHS_0.txt\"):\n",
    "    y, m, d = file[6:10], file[10:12], file[12:14]\n",
    "    date_mjd = Time(f\"{y}-{m}-{d}\", format=\"isot\", scale=\"utc\").to_value(\"mjd\")\n",
    "    data = np.genfromtxt(file)\n",
    "    times_mjd = date_mjd + data[:, 0] / (60 * 24)\n",
    "    time, flux, phemu_model = np.vstack([times_mjd, data[:, 1], data[:, 2]])\n",
    "    return Time(time, format=\"mjd\"), flux, phemu_model\n",
    "\n",
    "\n",
    "def get_starry_args(time):\n",
    "    # Ephemeris\n",
    "    eph_io = get_body_ephemeris(time, step=\"1m\")\n",
    "    eph_europa = get_body_ephemeris(time, body_id=\"502\", step=\"1m\",)\n",
    "\n",
    "    # Get occultation parameters\n",
    "    obl = np.mean(eph_io[\"obl\"].value)\n",
    "    inc = np.mean(eph_io[\"inc\"].value)\n",
    "    theta = np.mean(eph_io[\"theta\"].value)\n",
    "    ro = np.mean((eph_europa[\"ang_width\"] / eph_io[\"ang_width\"]).value)\n",
    "    rel_ra = (eph_europa[\"RA\"] - eph_io[\"RA\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    rel_dec = (eph_europa[\"DEC\"] - eph_io[\"DEC\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    xo = -rel_ra.value\n",
    "    yo = rel_dec.value\n",
    "    xs = np.mean(eph_io[\"xs\"].value)\n",
    "    ys = np.mean(eph_io[\"ys\"].value)\n",
    "    zs = np.mean(eph_io[\"zs\"].value)\n",
    "\n",
    "    rs = np.sqrt(xs ** 2 + ys ** 2 + zs ** 2)\n",
    "    xs /= rs\n",
    "    ys /= rs\n",
    "    zs /= rs\n",
    "    \n",
    "    return inc, obl, xo, yo, dict(theta=theta, ro=ro, xs=xs, ys=ys, zs=zs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Grab the PHEMU light curve\n",
    "time, flux, phemu_model = get_phemu_data()\n",
    "\n",
    "# A very rough estimate of the errorbars\n",
    "ferr = 0.02\n",
    "\n",
    "# Get geometrical parameters\n",
    "inc, obl, xo0, yo0, kwargs = get_starry_args(time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import exoplanet\n",
    "import pymc3 as pm\n",
    "import theano.tensor as tt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pre-computing some matrices... Done.\n",
      "Compiling `P`... Done.\n"
     ]
    }
   ],
   "source": [
    "with pm.Model() as model:\n",
    "\n",
    "    # Instantiate a starry map & get geometrical parameters\n",
    "    map = starry.Map(ydeg=15, reflected=True)\n",
    "    map.inc = inc\n",
    "    map.obl = obl\n",
    "\n",
    "    # Load the Galileo SSI / Voyager composite\n",
    "    # https://astrogeology.usgs.gov/search/map/Io/\n",
    "    # Voyager-Galileo/Io_GalileoSSI-Voyager_Global_Mosaic_1km\n",
    "    map.load(\"data/io_mosaic.jpg\")\n",
    "\n",
    "    # Free parameters\n",
    "    dx = pm.Uniform(\"dx\", lower=-0.5, upper=0.5, testval=0.0)\n",
    "    dy = pm.Uniform(\"dy\", lower=-0.5, upper=0.5, testval=0.0)\n",
    "    amp = pm.Uniform(\"amp\", lower=0.01, upper=100.0, testval=1.0)\n",
    "    europa_amp = pm.Uniform(\"europa_amp\", lower=0.3, upper=0.7, testval=0.50)\n",
    "    roughness = pm.Uniform(\"roughness\", lower=0.0, upper=60.0, testval=5.0)\n",
    "\n",
    "    # Compute the flux model\n",
    "    map.roughness = roughness\n",
    "    flux_model = europa_amp + amp * map.flux(\n",
    "        xo=tt.as_tensor_variable(xo0) + dx, yo=tt.as_tensor_variable(yo0) + dy, **kwargs\n",
    "    )\n",
    "\n",
    "    # Track some values for plotting later\n",
    "    pm.Deterministic(\"flux_model\", flux_model)\n",
    "\n",
    "    # Save our initial guess\n",
    "    flux_model_guess = exoplanet.eval_in_model(flux_model)\n",
    "\n",
    "    # The likelihood function\n",
    "    pm.Normal(\"obs\", mu=flux_model, sd=ferr, observed=flux)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "optimizing logp for variables: [roughness, europa_amp, amp, dy, dx]\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "284a68d020434dba8d30d3af23b7b88e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(FloatProgress(value=1.0, bar_style='info', max=1.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "message: Desired error not necessarily achieved due to precision loss.\n",
      "logp: -69701.38446253687 -> 1192.9210326968564\n"
     ]
    }
   ],
   "source": [
    "with model:\n",
    "    map_soln = exoplanet.optimize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 381,
       "width": 1015
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = time.value - 55169\n",
    "plt.plot(t, flux, \"k.\", alpha=0.75, ms=4, label=\"data\")\n",
    "plt.plot(t, map_soln[\"flux_model\"], label=\"model\")\n",
    "plt.plot(t, phemu_model, label=\"phemu model\")\n",
    "plt.xlabel(\"time\")\n",
    "plt.ylabel(\"flux\")\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "dx = 0.0647932578523498\n",
      "dy = 0.0058688258741125265\n",
      "amp = 4.949347231812881\n",
      "europa_amp = 0.4686696569790987\n",
      "roughness = 55.730510061534986\n"
     ]
    }
   ],
   "source": [
    "for param in [\"dx\", \"dy\", \"amp\", \"europa_amp\", \"roughness\"]:\n",
    "    print(\"{} = {}\".format(param, map_soln[param]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Compiling `render`... Done.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 224,
       "width": 290
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "map.show(colorbar=True, model=model, point=map_soln)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/io_europa_occ-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from astropy.time import Time\n",
    "import astropy.units as u\n",
    "from astropy.timeseries import TimeSeries\n",
    "from astroquery.jplhorizons import Horizons\n",
    "from scipy.linalg import block_diag\n",
    "\n",
    "np.random.seed(42)\n",
    "\n",
    "%matplotlib inline\n",
    "get_ipython().magic('config InlineBackend.figure_format = \"retina\"')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_body_ephemeris(times, body_id=\"501\", step=\"1m\"):\n",
    "\n",
    "    start = times.isot[0]\n",
    "\n",
    "    # because Horizons time range doesn't include the endpoint we need to add\n",
    "    # some extra time\n",
    "    if step[-1] == \"m\":\n",
    "        padding = 2 * float(step[:-1]) / (60 * 24)\n",
    "    elif step[-1] == \"h\":\n",
    "        padding = 2 * float(step[:-1]) / 24\n",
    "    elif step[-1] == \"d\":\n",
    "        padding = 2 * float(step[:-1])\n",
    "    else:\n",
    "        raise ValueError(\n",
    "            \"Unrecognized JPL Horizons step size. Use '1m' or '1h' for example.\"\n",
    "        )\n",
    "\n",
    "    end = Time(times.mjd[-1] + padding, format=\"mjd\").isot\n",
    "\n",
    "    # Query JPL Horizons\n",
    "    epochs = {\"start\": start, \"stop\": end, \"step\": step}\n",
    "    obj = Horizons(id=body_id, epochs=epochs, id_type=\"id\")\n",
    "\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "    times_jpl = Time(eph[\"datetime_jd\"], format=\"jd\")\n",
    "\n",
    "    # Store all data in a TimeSeries object\n",
    "    data = TimeSeries(time=times)\n",
    "\n",
    "    data[\"RA\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"RA\"]) * eph[\"RA\"].unit\n",
    "    data[\"DEC\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"DEC\"]) * eph[\"DEC\"].unit\n",
    "    data[\"ang_width\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"ang_width\"]) * eph[\"ang_width\"].unit\n",
    "    )\n",
    "\n",
    "    data[\"phase_angle\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"alpha_true\"]) * eph[\"alpha_true\"].unit\n",
    "    )\n",
    "\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "\n",
    "    # Boolean flags for occultations/eclipses\n",
    "    occ_sunlight = eph[\"sat_vis\"] == \"O\"\n",
    "    umbra = eph[\"sat_vis\"] == \"u\"\n",
    "    occ_umbra = eph[\"sat_vis\"] == \"U\"\n",
    "\n",
    "    partial = eph[\"sat_vis\"] == \"p\"\n",
    "    occ_partial = eph[\"sat_vis\"] == \"P\"\n",
    "\n",
    "    occulted = np.any([occ_umbra, occ_sunlight], axis=0)\n",
    "\n",
    "    data[\"ecl_par\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, partial), dtype=bool,\n",
    "    )\n",
    "    data[\"ecl_tot\"] = np.array(np.interp(times.mjd, times_jpl.mjd, umbra), dtype=bool,)\n",
    "    data[\"occ_umbra\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_umbra), dtype=bool,\n",
    "    )\n",
    "    data[\"occ_sun\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_sunlight), dtype=bool,\n",
    "    )\n",
    "\n",
    "    # Helper functions for dealing with angles and discontinuities\n",
    "    subtract_angles = lambda x, y: np.fmod((x - y) + np.pi * 3, 2 * np.pi) - np.pi\n",
    "\n",
    "    def interpolate_angle(x, xp, yp):\n",
    "        \"\"\"\n",
    "        Interpolate an angular quantity on domain [-pi, pi) and avoid \n",
    "        discountinuities.\n",
    "        \"\"\"\n",
    "        cosy = np.interp(x, xp, np.cos(yp))\n",
    "        siny = np.interp(x, xp, np.sin(yp))\n",
    "\n",
    "        return np.arctan2(siny, cosy) * u.rad\n",
    "\n",
    "    # Inclination of the starry map = 90 - latitude of the central point of\n",
    "    # the observed disc\n",
    "    data[\"inc\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, np.pi / 2 * u.rad - eph[\"PDObsLat\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Rotational phase of the starry map is the observer longitude\n",
    "    data[\"theta\"] = (\n",
    "        interpolate_angle(\n",
    "            times.mjd, times_jpl.mjd, eph[\"PDObsLon\"].to(u.rad) - np.pi * u.rad,\n",
    "        ).to(u.deg)\n",
    "    ) + 180 * u.deg\n",
    "\n",
    "    # Obliquity of the starry map is the CCW angle from the celestial\n",
    "    # NP to the NP of the target body\n",
    "    data[\"obl\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, eph[\"NPole_ang\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Compute the location of the subsolar point relative to the central\n",
    "    # point of the disc\n",
    "    lon_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLon\"].to(u.rad)), np.array(eph[\"PDObsLon\"].to(u.rad)),\n",
    "    )\n",
    "    lon_subsolar = 2 * np.pi - lon_subsolar  # positive lon. is to the east\n",
    "\n",
    "    lat_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLat\"].to(u.rad)), np.array(eph[\"PDObsLat\"].to(u.rad)),\n",
    "    )\n",
    "\n",
    "    # Location of the subsolar point in cartesian Starry coordinates\n",
    "    xs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.sin(lon_subsolar)\n",
    "    ys = np.array(eph[\"r\"]) * np.sin(lat_subsolar)\n",
    "    zs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.cos(lon_subsolar)\n",
    "\n",
    "    data[\"xs\"] = np.interp(times.mjd, times_jpl.mjd, xs) * u.AU\n",
    "    data[\"ys\"] = np.interp(times.mjd, times_jpl.mjd, ys) * u.AU\n",
    "    data[\"zs\"] = np.interp(times.mjd, times_jpl.mjd, zs) * u.AU\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "def get_body_vectors(times, body_id=\"501\", step=\"1m\", location=\"@sun\"):\n",
    "\n",
    "    start = times.isot[0]\n",
    "\n",
    "    # because Horizons time range doesn't include the endpoint we need to add\n",
    "    # some extra time\n",
    "    if step[-1] == \"m\":\n",
    "        padding = 2 * float(step[:-1]) / (60 * 24)\n",
    "    elif step[-1] == \"h\":\n",
    "        padding = 2 * float(step[:-1]) / 24\n",
    "    elif step[-1] == \"d\":\n",
    "        padding = 2 * float(step[:-1])\n",
    "    else:\n",
    "        raise ValueError(\n",
    "            \"Unrecognized JPL Horizons step size. Use '1m' or '1h' for example.\"\n",
    "        )\n",
    "\n",
    "    end = Time(times.mjd[-1] + padding, format=\"mjd\").isot\n",
    "\n",
    "    # Query JPL Horizons\n",
    "    epochs = {\"start\": start, \"stop\": end, \"step\": step}\n",
    "    obj = Horizons(id=body_id, epochs=epochs, id_type=\"id\", location=location)\n",
    "\n",
    "    vec = obj.vectors()\n",
    "    times_jpl = Time(vec[\"datetime_jd\"], format=\"jd\")\n",
    "\n",
    "    # Store all data in a TimeSeries object\n",
    "    data = TimeSeries(time=times)\n",
    "\n",
    "    data[\"x\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"x\"]) * vec[\"x\"].unit\n",
    "    data[\"y\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"y\"]) * vec[\"y\"].unit\n",
    "    data[\"z\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"z\"]) * vec[\"z\"].unit\n",
    "    data[\"vx\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"vx\"]) * vec[\"vx\"].unit\n",
    "    data[\"vy\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"vy\"]) * vec[\"vy\"].unit\n",
    "    data[\"vz\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"vz\"]) * vec[\"vz\"].unit\n",
    "    data[\"r\"] = np.interp(times.mjd, times_jpl.mjd, vec[\"range\"]) * vec[\"range\"].unit\n",
    "\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'Time' object has no attribute 'to_value'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-4-2f4a6f2b6ba6>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     10\u001b[0m     \u001b[0;31m# Grab date\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0my\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mm\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0md\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfile\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m5\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfile\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m5\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m7\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfile\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m7\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m9\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 12\u001b[0;31m     \u001b[0mdate_mjd\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mTime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mf\"{y}-{m}-{d}\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mformat\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"isot\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"utc\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mto_value\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"mjd\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     13\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m     \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgenfromtxt\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpath\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mjoin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpath\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfile\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/lib/python3.7/site-packages/astropy/time/core.py\u001b[0m in \u001b[0;36m__getattr__\u001b[0;34m(self, attr)\u001b[0m\n\u001b[1;32m   1556\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1557\u001b[0m             \u001b[0;31m# Should raise AttributeError\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1558\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__getattribute__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mattr\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1559\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1560\u001b[0m     \u001b[0;34m@\u001b[0m\u001b[0moverride__dir__\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'Time' object has no attribute 'to_value'"
     ]
    }
   ],
   "source": [
    "import os\n",
    "\n",
    "# Get ephemeris data from optical light curves from the PHEMU campagin\n",
    "path = \"data/phemu_catalog/2009/\"\n",
    "\n",
    "# Store light curves\n",
    "lc_list = []\n",
    "\n",
    "for file in os.listdir(path):\n",
    "    # Grab date\n",
    "    y, m, d = file[1:5], file[5:7], file[7:9]\n",
    "    date_mjd = Time(f\"{y}-{m}-{d}\", format=\"isot\", scale=\"utc\").to_value(\"mjd\")\n",
    "\n",
    "    data = np.genfromtxt(os.path.join(path, file))\n",
    "    times_mjd = date_mjd + data[:, 0] / (60 * 24)    \n",
    "    lc = np.vstack([times_mjd, data[:, 1]]).T\n",
    "\n",
    "    # Europa occulting Jupiter\n",
    "    if \"2o1\" in file:      \n",
    "        lc_list.append(lc)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "start = Time(\"2015-03-08T06:16:24\", format=\"isot\")\n",
    "end = Time(\"2015-03-08T06:25:00\", format=\"isot\")\n",
    "\n",
    "times = Time(np.linspace(start.mjd, end.mjd, 200), format=\"mjd\")\n",
    "\n",
    "# Ephemeris\n",
    "eph_io = get_body_ephemeris(times, step=\"1m\")\n",
    "eph_europa = get_body_ephemeris(times, body_id=\"502\", step=\"1m\",)\n",
    "\n",
    "# State vectors\n",
    "vec_io = get_body_vectors(times, body_id=\"501\", step=\"1m\", location=\"@599\")  # Jupiter\n",
    "vec_europa = get_body_vectors(\n",
    "    times, body_id=\"502\", step=\"1m\", location=\"@599\"  # Jupiter\n",
    ")\n",
    "\n",
    "# Get occultation parameters\n",
    "obl = np.mean(eph_io[\"obl\"].value)\n",
    "inc = np.mean(eph_io[\"inc\"].value)\n",
    "theta = np.mean(eph_io[\"theta\"].value)\n",
    "ro = np.mean((eph_europa[\"ang_width\"] / eph_io[\"ang_width\"]).value)\n",
    "rel_ra = (eph_europa[\"RA\"] - eph_io[\"RA\"]).to(u.arcsec) / (\n",
    "    0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    ")\n",
    "rel_dec = (eph_europa[\"DEC\"] - eph_io[\"DEC\"]).to(u.arcsec) / (\n",
    "    0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    ")\n",
    "xo = -rel_ra.value\n",
    "yo = rel_dec.value\n",
    "xs = np.mean(eph_io[\"xs\"].value)\n",
    "ys = np.mean(eph_io[\"ys\"].value)\n",
    "zs = np.mean(eph_io[\"zs\"].value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 263,
       "width": 813
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 3, figsize=(14, 5))\n",
    "for n, i in enumerate([0, len(xo) // 2, len(xo) - 1]):\n",
    "    ax[n].set_xlim(-4, 4)\n",
    "    ax[n].set_ylim(-4, 4)\n",
    "    ax[n].set_aspect(1)\n",
    "    ax[n].add_artist(plt.Circle((0, 0), 1, color=\"C1\"))\n",
    "    ax[n].add_artist(plt.Circle((xo[i], yo[i]), ro, color=\"k\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pre-computing some matrices... Done.\n"
     ]
    }
   ],
   "source": [
    "import starry\n",
    "\n",
    "starry.config.lazy = False\n",
    "\n",
    "map = starry.Map(ydeg=20, reflected=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/anaconda3/lib/python3.7/site-packages/theano/tensor/subtensor.py:2197: FutureWarning: Using a non-tuple sequence for multidimensional indexing is deprecated; use `arr[tuple(seq)]` instead of `arr[seq]`. In the future this will be interpreted as an array index, `arr[np.array(seq)]`, which will result either in an error or a different result.\n",
      "  rval = inputs[0].__getitem__(inputs[1:])\n"
     ]
    }
   ],
   "source": [
    "map.inc = inc\n",
    "map.obl = obl\n",
    "X = map.design_matrix(theta=theta, xs=xs, ys=ys, zs=zs, xo=xo, yo=yo, ro=ro)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7ffb4a702f10>]"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 247,
       "width": 379
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(X[:, 0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/55cancrie.py <==
"""55 cancrie e secondary eclipse example."""
import starry
import matplotlib.pyplot as plt
import numpy as np
import astropy.units as u

# Config
starry.config.lazy = False

# Star
star_map = starry.Map(udeg=2, amp=1)
star_map[1:] = [0.5, 0.25]
star = starry.Primary(
    star_map, m=0.905, mass_unit=u.M_sun, r=0.943, length_unit=u.R_sun
)

# Planet
kwargs = dict(
    m=7.99,
    mass_unit=u.earthMass,
    porb=0.73654737,
    r=1.875,
    length_unit=u.earthRad,
    inc=83.59,
    t0=0.400473685,
)

# Time arrays (secondary eclipse ingress / full phase curve)
t_ingress = np.linspace(0, 0.002, 1000)
t_phase = kwargs["t0"] + kwargs["porb"] * np.linspace(-0.5, 0.5, 1000)

# Uniform
e_map = starry.Map(ydeg=1, reflected=False)
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_em = sys.flux(t=t_ingress, total=False)[1]

# Noon approximation
e_map = starry.Map(udeg=1, reflected=False)
e_map[1] = 1
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ld = sys.flux(t=t_ingress, total=False)[1]

# Reflected, point source
e_map = starry.Map(ydeg=1, reflected=True, amp=1)
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ref = sys.flux(t=t_ingress, total=False)[1]
flux_phase = sys.flux(t=t_phase, total=False)[1]

# Reflected, extended source
e_map = starry.Map(ydeg=1, reflected=True, amp=1, source_npts=300)
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ref_fin = sys.flux(t=t_ingress, total=False)[1]
flux_phase_fin = sys.flux(t=t_phase, total=False)[1]

# Plot phase curves
fig, ax = plt.subplots(1, figsize=(8, 5))
t = t_phase - kwargs["t0"]
ax.plot(t, flux_phase * 1e6, "C0-", label="point source")
ax.plot(t, flux_phase_fin * 1e6, "C1-", label="extended source")
ax.set_xlabel("time [days]", fontsize=16)
ax.set_ylabel("flux [ppm]", fontsize=16)
ax.legend(loc="best")
fig.savefig("55cancrie.pdf", bbox_inches="tight")

# Plot eclipse ingress
fig, ax = plt.subplots(1, figsize=(8, 5))
t = (t_ingress * u.day).to(u.minute)
ax.plot(t, flux_em / flux_em[0], "C2-", label="uniform")
ax.plot(t, flux_ld / flux_ld[0], "C3-", label="noon")
ax.plot(t, flux_ref / flux_ref[0], "C0-", label="point source")
ax.plot(t, flux_ref_fin / flux_ref_fin[0], "C1-", label="extended source")
ax.set_xlabel("time [minutes]", fontsize=16)
ax.set_ylabel("flux [relative]", fontsize=16)
ax.legend(loc="best")
fig.savefig("55cancrie_ingress.pdf", bbox_inches="tight")


==> figures/cases.py <==
from support_code import *
import numpy as np
import matplotlib.pyplot as plt

# Setup figure
fig, ax = plt.subplots(3, 4, figsize=(12, 8))
ax = ax.flatten()

# Legend
ax[11].plot([0, 1], [0, 0], color="C0", lw=8, alpha=0.75, label="dayside")
ax[11].plot(
    [0, 1],
    [0, 0],
    color=(0.314, 0.431, 0.514),
    lw=8,
    alpha=0.5,
    label="occulted dayside",
)
ax[11].plot([-1, 1], [0, 0], color="k", alpha=0.75, lw=8, label="nightside")
ax[11].plot([0, 1], [0, 0], color="k", alpha=0.5, lw=8, label="occulted nightside")
ax[11].plot([0, 1], [0, 0], color="k", lw=2, ls="--", label="occultor limb")
ax[11].plot([0, 1], [0, 0], color="C1", lw=2, label="integration boundary")
ax[11].set_ylim(1, 2)
ax[11].legend(loc="center", fontsize=10, frameon=False)

# Cases
visualize_simple(ax[0], 0.5, 75 * np.pi / 180, 0, 0.0)
visualize_simple(ax[1], 0.5, 75 * np.pi / 180, 0, 1.1)
visualize_simple(ax[2], -0.25, 0, 0.175, 1.05)
visualize_simple(ax[3], 0.25, np.pi, 0.175, 1.05)
visualize_simple(ax[4], -0.25, 190 * np.pi / 180, 0.8, 0.3)
visualize_simple(ax[5], 0.25, 10 * np.pi / 180, 0.8, 0.3)
visualize_simple(ax[6], 0.5, 75 * np.pi / 180, 0.5, 0.7)
visualize_simple(ax[7], 0.5, -10 * np.pi / 180, 0.5, 0.7)
visualize_simple(ax[8], -0.5, -190 * np.pi / 180, 0.5, 0.7)
visualize_simple(ax[9], 0.5, np.pi, 4.65, 5.0)
visualize_simple(ax[10], -0.5, 0, 4.65, 5.0)

# Appearance
for i, axis in enumerate(ax):
    axis.axis("off")
    if i < 11:
        axis.annotate(
            "case {}".format(i),
            xy=(0.5, 0.0),
            xycoords="axes fraction",
            xytext=(0, 0),
            textcoords="offset points",
            ha="center",
            va="top",
            fontsize=10,
        )
    axis.set_rasterization_zorder(0)

fig.savefig("cases.pdf", bbox_inches="tight", dpi=300)


==> figures/earthmoon.py <==
"""Earth occultation example."""
import starry
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

# Disable lazy mode
starry.config.lazy = False

# Instantiate the Earth in emitted light
map_e = starry.Map(25)
map_e.load("earth", sigma=0.06)

# Instantiate the Earth in reflected light
map_r = starry.Map(25, reflected=True)
map_r.load("earth", sigma=0.06)

# Earth colormap
cmap = LinearSegmentedColormap(
    "earth",
    segmentdata={
        "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
        "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
        "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
    },
    N=256,
)

for reflected in (True, False):

    # Set up the plot
    nim = 12
    npts = 100
    nptsnum = 10
    res = 300
    fig = plt.figure(figsize=(12, 5))
    ax_im = [plt.subplot2grid((4, nim), (0, n)) for n in range(nim)]
    ax_lc = plt.subplot2grid((4, nim), (1, 0), colspan=nim, rowspan=3)

    # Moon occultation params
    ro = 0.273
    yo = np.linspace(-0.5, 0.5, npts)
    yonum = np.linspace(-0.5, 0.5, nptsnum)
    xo = np.linspace(-1.5, 1.5, npts)
    xonum = np.linspace(-1.5, 1.5, nptsnum)

    # Say the occultation occurs over ~1 radian of the Earth's rotation
    # That's equal to 24 / (2 * pi) hours
    time = np.linspace(0, 24 / (2 * np.pi), npts)
    timenum = np.linspace(0, 24 / (2 * np.pi), nptsnum)
    theta0 = 0
    theta = np.linspace(theta0, theta0 + 180.0 / np.pi, npts, endpoint=True)
    thetanum = np.linspace(theta0, theta0 + 180.0 / np.pi, nptsnum, endpoint=True)

    # Compute and plot the flux *analytically*
    if reflected:
        # Position of the illumination source (the sun).
        # We'll assume it's constant for simplicity
        xs = -1.0 * np.ones_like(time)
        ys = 0.3 * np.ones_like(time)
        zs = 1.0 * np.ones_like(time)
        F = map_r.flux(theta=theta, xo=xo, yo=yo, ro=ro, xs=xs, ys=ys, zs=zs)
    else:
        F = map_e.flux(theta=theta, xo=xo, yo=yo, ro=ro)
    maxF = np.max(F)
    F /= maxF
    ax_lc.plot(time, F, "C0-", label="analytic")

    # Plot the earth images & compute the numerical flux
    t_num = np.zeros(nim)
    F_num = np.zeros(nim)
    for n in range(nim):
        i = int(np.linspace(0, npts - 1, nim)[n])

        # Show the image
        if reflected:
            map_r.show(
                ax=ax_im[n],
                cmap=cmap,
                xs=xs[i],
                ys=ys[i],
                zs=zs[i],
                theta=theta[i],
                res=res,
                grid=False,
            )
        else:
            map_e.show(ax=ax_im[n], cmap=cmap, theta=theta[i], res=res, grid=False)

        # Outline
        x = np.linspace(-1, 1, 1000)
        y = np.sqrt(1 - x ** 2)
        f = 0.98
        ax_im[n].plot(f * x, f * y, "k-", lw=0.5, zorder=0)
        ax_im[n].plot(f * x, -f * y, "k-", lw=0.5, zorder=0)

        # Occultor
        x = np.linspace(xo[i] - ro + 1e-5, xo[i] + ro - 1e-5, res)
        y = np.sqrt(ro ** 2 - (x - xo[i]) ** 2)
        ax_im[n].fill_between(
            x,
            yo[i] - y,
            yo[i] + y,
            fc="#aaaaaa",
            zorder=1,
            clip_on=False,
            ec="k",
            lw=0.5,
        )
        ax_im[n].axis("off")
        ax_im[n].set_xlim(-1.05, 1.05)
        ax_im[n].set_ylim(-1.05, 1.05)
        ax_im[n].set_rasterization_zorder(0)

        # Compute the numerical flux by discretely summing over the unocculted region
        (lat, lon), (x, y, z) = map_e.ops.compute_ortho_grid(res)
        if reflected:
            img = map_r.render(xs=xs[i], ys=ys[i], zs=zs[i], theta=theta[i], res=res)
        else:
            img = map_e.render(theta=theta[i], res=res)
        F_num[n] = (
            np.nansum(img.flatten()[(x - xo[i]) ** 2 + (y - yo[i]) ** 2 > ro ** 2])
            * 4
            / res ** 2
        )
        t_num[n] = time[i]

    # Plot the numerical flux
    F_num /= maxF
    ax_lc.plot(t_num, F_num, "C1o", label="numerical")

    # Appearance
    ax_im[-1].set_zorder(-100)
    ax_lc.set_ylim(0.6, 1.05)
    ax_lc.set_xlabel("time [hours]", fontsize=16)
    ax_lc.set_ylabel("normalized flux", fontsize=16)
    for tick in ax_lc.get_xticklabels() + ax_lc.get_yticklabels():
        tick.set_fontsize(14)
    ax_lc.legend(loc="lower right", fontsize=12)

    # Save
    if reflected:
        fig.savefig("earthmoon.pdf", bbox_inches="tight", dpi=500)
    else:
        fig.savefig("earthmoon_emitted.pdf", bbox_inches="tight", dpi=500)


==> figures/earthphase.py <==
"""Earth phase curve example."""
import starry
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

# Disable lazy mode
starry.config.lazy = False


# Instantiate the Earth in reflected light
map = starry.Map(25, reflected=True)
map.load("earth", sigma=0.06)
map.obl = -23.5

# Earth colormap
cmap = LinearSegmentedColormap(
    "earth",
    segmentdata={
        "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
        "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
        "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
    },
    N=256,
)

# Set up the plot
nim = 12
npts = 5000
nptsnum = 10
res = 300
fig = plt.figure(figsize=(12, 6.5))
ax_im = [plt.subplot2grid((9, nim), (0, n), rowspan=2) for n in range(nim)]
ax_in = [plt.subplot2grid((9, nim), (2, n)) for n in range(nim)]
ax_lc = plt.subplot2grid((9, nim), (3, 0), colspan=nim, rowspan=6)

# Orbital stuff
Porb = 365.256
Prot = 1.0
time = np.linspace(0, Porb, npts)
theta = (360.0 * time / Prot) % 360.0
xs = np.sin(2 * np.pi * time / Porb)
ys = np.zeros_like(time)
zs = -np.cos(2 * np.pi * time / Porb)

# Compute and plot the flux *analytically*
F = map.flux(theta=theta, xs=xs, ys=ys, zs=zs)
maxF = np.max(F)
F /= maxF
ax_lc.plot(time, F, "C0-", label="analytic", lw=0.5)

# Plot the earth images & compute the numerical flux
t_num = np.zeros(nim)
F_num = np.zeros(nim)
for n in range(nim):
    i = int(np.linspace(0, npts - 1, nim + 2)[n + 1])

    # Show the image at zero rotational phase
    map.show(
        ax=ax_im[n],
        cmap=cmap,
        xs=xs[i],
        ys=ys[i],
        zs=zs[i],
        theta=0,
        res=res,
        grid=False,
    )

    # Outline
    x = np.linspace(-1, 1, 1000)
    y = np.sqrt(1 - x ** 2)
    f = 0.98
    ax_im[n].plot(f * x, f * y, "k-", lw=0.5, zorder=0)
    ax_im[n].plot(f * x, -f * y, "k-", lw=0.5, zorder=0)

    # Appearance
    ax_im[n].axis("off")
    ax_im[n].set_xlim(-1.05, 1.05)
    ax_im[n].set_ylim(-1.05, 1.05)
    ax_im[n].set_rasterization_zorder(0)

    # Inset view of the phase curve: analytic
    theta_in = np.linspace(0, 360, 1000)
    F = map.flux(theta=theta_in, xs=xs[i], ys=ys[i], zs=zs[i])
    maxF = np.max(F)
    F /= maxF
    ax_in[n].plot(theta_in, F, "C0-", lw=1)

    # Inset view of the phase curve: numerical
    theta_in = np.linspace(0, 360, 10)
    (lat, lon), (x, y, z) = map.ops.compute_ortho_grid(res)
    img = map.render(theta=theta_in, xs=xs[i], ys=ys[i], zs=zs[i], res=res)
    F = np.nansum(img, axis=(1, 2)) * 4 / res ** 2
    F /= maxF
    ax_in[n].plot(theta_in, F, "C1o", ms=1)
    ax_in[n].set_ylim(-0.3, 1.1)
    ax_in[n].axis("off")

# Appearance
ax_im[-1].set_zorder(-100)
ax_lc.set_xlabel("time [days]", fontsize=16)
ax_lc.set_ylabel("normalized flux", fontsize=16)
for tick in ax_lc.get_xticklabels() + ax_lc.get_yticklabels():
    tick.set_fontsize(14)

# Save
fig.savefig("earthphase.pdf", bbox_inches="tight", dpi=500)


==> figures/earthsun.py <==
"""Earth occultation example."""
import starry
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

# Disable lazy mode
starry.config.lazy = False

# Instantiate the Earth in emitted light
map_e = starry.Map(25)
map_e.load("earth", sigma=0.06)
map_e.inc = 90 - 23.5

# Instantiate the Earth in reflected light
map_r = starry.Map(25, reflected=True)
map_r.load("earth", sigma=0.06)
map_r.inc = 90 - 23.5

# Earth colormap
cmap = LinearSegmentedColormap(
    "earth",
    segmentdata={
        "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
        "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
        "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
    },
    N=256,
)

for reflected in (True, False):

    # Set up the plot
    nim = 12
    npts = 100
    nptsnum = 10
    res = 300
    fig = plt.figure(figsize=(12, 5))
    ax_im = [plt.subplot2grid((4, nim), (0, n)) for n in range(nim)]
    ax_lc = plt.subplot2grid((4, nim), (1, 0), colspan=nim, rowspan=3)

    # Sun occultation params
    t1 = -342
    t2 = -332
    time = np.linspace(t1, t2, npts)  # in minutes
    timenum = np.linspace(t1, t2, nptsnum)
    ro = 6.957e8 / 6.3781e6  # 1 R_sun in R_earth
    yo = -0.5 * ro * np.ones(npts)
    yonum = -0.5 * ro * np.ones(nptsnum)
    a = 1.496e11 / 6.3781e6  # 1 AU in R_earth
    P = 365.25 * 24 * 60  # 1 year in minutes
    xo = a * np.sin(2 * np.pi * time / P)
    xonum = a * np.sin(2 * np.pi * timenum / P)
    zo = a * np.cos(2 * np.pi * time / P)
    zonum = a * np.cos(2 * np.pi * timenum / P)
    theta = 0

    # Compute and plot the flux *analytically*
    if reflected:
        F = map_r.flux(theta=theta, xo=xo, yo=yo, ro=ro, xs=xo, ys=yo, zs=zo)
    else:
        F = map_e.flux(theta=theta, xo=xo, yo=yo, ro=ro)
    maxF = np.max(F)
    F /= maxF
    ax_lc.plot(time - t1, F, "C0-", label="analytic")

    # Plot the earth images & compute the numerical flux
    t_num = np.zeros(nim)
    F_num = np.zeros(nim)
    for n in range(nim):
        i = int(np.linspace(0, npts - 1, nim)[n])

        # Show the image
        if reflected:
            map_r.show(
                ax=ax_im[n],
                cmap=cmap,
                xs=xo[i],
                ys=yo[i],
                zs=zo[i],
                theta=theta,
                res=res,
                grid=False,
            )
        else:
            map_e.show(ax=ax_im[n], cmap=cmap, theta=theta, res=res, grid=False)

        # Outline
        x = np.linspace(-1, 1, 1000)
        y = np.sqrt(1 - x ** 2)
        f = 0.98
        ax_im[n].plot(f * x, f * y, "k-", lw=0.5, zorder=0)
        ax_im[n].plot(f * x, -f * y, "k-", lw=0.5, zorder=0)

        # Occultor
        x = np.linspace(-1.5, xo[i] + ro - 1e-5, res)
        y = np.sqrt(ro ** 2 - (x - xo[i]) ** 2)
        ax_im[n].fill_between(
            x, yo[i] - y, yo[i] + y, fc="w", zorder=1, clip_on=True, ec="k", lw=0.5,
        )
        ax_im[n].axis("off")
        ax_im[n].set_xlim(-1.05, 1.05)
        ax_im[n].set_ylim(-1.05, 1.05)
        ax_im[n].set_rasterization_zorder(0)

        # Compute the numerical flux by discretely summing over the unocculted region
        (lat, lon), (x, y, z) = map_e.ops.compute_ortho_grid(res)
        if reflected:
            img = map_r.render(xs=xo[i], ys=yo[i], zs=zo[i], theta=theta, res=res)
        else:
            img = map_e.render(theta=theta, res=res)
        F_num[n] = (
            np.nansum(img.flatten()[(x - xo[i]) ** 2 + (y - yo[i]) ** 2 > ro ** 2])
            * 4
            / res ** 2
        )
        t_num[n] = time[i]

    # Plot the numerical flux
    F_num /= maxF
    ax_lc.plot(t_num - t1, F_num, "C1o", label="numerical")

    # Appearance
    ax_im[-1].set_zorder(-100)
    ax_lc.set_xlabel("time [minutes]", fontsize=16)
    ax_lc.set_ylabel("normalized flux", fontsize=16)
    for tick in ax_lc.get_xticklabels() + ax_lc.get_yticklabels():
        tick.set_fontsize(14)
    ax_lc.legend(loc="lower left", fontsize=12)

    # Save
    if reflected:
        fig.savefig("earthsun.pdf", bbox_inches="tight", dpi=500)
        Fref = np.array(F)
    else:
        fig.savefig("earthsun_emitted.pdf", bbox_inches="tight", dpi=500)
        Femi = np.array(F)

# Plot the difference
fig, ax = plt.subplots(1, figsize=(12, 2))
ax.plot(time - t1, 100 * (Fref - Femi), "C0-")
ax.set_xlabel("time [minutes]", fontsize=16)
ax.set_ylabel("difference", fontsize=16, labelpad=0)
for tick in ax.get_xticklabels() + ax.get_yticklabels():
    tick.set_fontsize(14)
ax.set_ylim(-6.5, 6.5)
ax.set_yticks([-5, 0, 5])
ax.set_yticklabels(["-5%", "0%", "5%"])
fig.savefig("earthsun_diff.pdf", bbox_inches="tight", dpi=500)


==> figures/extended.py <==
"""Extend illumination source."""
import starry
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpl_toolkits.axes_grid1 import make_axes_locatable
import numpy as np

# Config
starry.config.lazy = False

# Params from Wong et al. (2019)
aRs = 3.16
RpRs = 0.08229

# Get the two images
res = 999
map = starry.Map(reflected=True, source_npts=1)
img1 = map.render(projection="moll", xs=0, ys=0, zs=aRs / RpRs, res=res)
map = starry.Map(reflected=True, source_npts=300)
img2 = map.render(projection="moll", xs=0, ys=0, zs=aRs / RpRs, rs=1 / RpRs, res=res)
norm = np.nanmax(img2)
img1 /= norm
img2 /= norm

# Plot them. We'll instantiate a *regular* starry map and pass
# in the images so that the intensity gets plotted with the
# regular colormap (instead of with an alpha filter).
fig, ax = plt.subplots(1, 2, figsize=(14, 4), constrained_layout=True)
for axis in ax:
    axis.grid(False)
    axis.set_xticks([])
    axis.set_yticks([])
ax[0].set_title("point source")
ax[1].set_title("extended source")
norm = mpl.colors.Normalize(vmin=0, vmax=1)
map = starry.Map(1)
map.show(image=img1, projection="moll", ax=ax[0], norm=norm)
map.show(image=img2, projection="moll", ax=ax[1], norm=norm)

# Plot contours
X = np.linspace(-2 * np.sqrt(2), 2 * np.sqrt(2), img2.shape[1])
Y = np.linspace(-np.sqrt(2), np.sqrt(2), img2.shape[0])
levels = np.array([0, 1, 5, 10, 30, 50, 75])
for i, axis, img in zip([0, 1], ax, [img1, img2]):
    cont = axis.contour(
        X,
        Y,
        img / np.nanmax(img) * 100,
        levels,
        colors="w",
        antialiased=True,
        linewidths=0.5,
        linestyles="dotted",
    )
    if i == 0:
        x = np.array([-90, -70, -60, -40]) * 2 * np.sqrt(2) / 180.0
    else:
        x = np.array([-106, -98, -92, -86, -70, -60, -40]) * 2 * np.sqrt(2) / 180.0
    y = np.zeros(len(x))
    manual = zip(x, y)
    fmt = {0: "0%", 1: "1", 5: "5", 10: "10", 30: "30", 50: "50", 75: "75%"}
    labels = axis.clabel(cont, inline=1, fontsize=6, fmt=fmt, manual=manual)
    for l in labels:
        l.set_rotation(0)

# Add a colorbar. We need to find the `imshow` instance from the
# second axis, since `map.show` doesn't return it!
im = [c for c in ax[1].get_children() if type(c) is mpl.image.AxesImage][0]
divider = make_axes_locatable(ax[1])
cax = divider.append_axes("right", size="3%", pad=0.25)
cbar = fig.colorbar(im, cax=cax, shrink=0.5)
cbar.ax.tick_params(labelsize=10)
cbar.set_label(label="intensity", fontsize=12)

# Add an invisible colorbar to the first axis so the axis sizes match
divider = make_axes_locatable(ax[0])
cax = divider.append_axes("right", size="3%", pad=0.25)
cax.set_visible(False)

# We're done.
fig.savefig("extended.pdf", bbox_inches="tight")


==> figures/frames.py <==
import matplotlib.pyplot as plt
import numpy as np
import starry
from starry._plotting import get_ortho_latitude_lines, get_ortho_longitude_lines
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import FancyArrowPatch


# Config
starry.config.lazy = False
starry.config.quiet = True


def plot_grid(ax, inc, obl, theta):
    inc *= np.pi / 180
    obl *= np.pi / 180
    theta *= np.pi / 180
    x = np.linspace(-1, 1, 10000)
    y = np.sqrt(1 - x ** 2)
    borders = [None, None]
    (borders[0],) = ax.plot(x, y, "k-", alpha=1, lw=1)
    (borders[1],) = ax.plot(x, -y, "k-", alpha=1, lw=1)
    lats = get_ortho_latitude_lines(inc=inc, obl=obl)
    latlines = [None for n in lats]
    for n, l in enumerate(lats):
        (latlines[n],) = ax.plot(l[0], l[1], "k-", lw=0.5, alpha=0.5, zorder=99)
    lons = get_ortho_longitude_lines(inc=inc, obl=obl, theta=theta)
    lonlines = [None for n in lons]
    for n, l in enumerate(lons):
        (lonlines[n],) = ax.plot(l[0], l[1], "k-", lw=0.5, alpha=0.5, zorder=99)


def add_arrow(ax1, ax2, label="", kind="straight", eps=0):
    fig = ax1.figure

    if kind == "straight":
        fig.patches.append(
            FancyArrowPatch(
                fig.transFigure.inverted().transform(
                    ax1.transData.transform((-0.9, 0))
                ),
                fig.transFigure.inverted().transform(
                    ax2.transData.transform((0.9 - eps, 0))
                ),
                transform=fig.transFigure,
                fc="k",
                arrowstyle="-|>",
                alpha=1,
                mutation_scale=10.0,
            )
        )
        ax1.text(
            -0.3,
            0.65,
            label,
            transform=ax1.transAxes,
            size=15,
            weight="bold",
            ha="center",
            va="center",
        )
    else:
        if kind == "bar_up":
            ytext = 1.15
            sgn = -1
        else:
            ytext = -0.15
            sgn = 1
        fig.patches.append(
            FancyArrowPatch(
                fig.transFigure.inverted().transform(
                    ax1.transData.transform((-0.9, 0))
                ),
                fig.transFigure.inverted().transform(
                    ax2.transData.transform((0.9 - eps, 0))
                ),
                transform=fig.transFigure,
                fc="k",
                arrowstyle="-|>",
                connectionstyle="bar,angle=90,fraction={}".format(sgn * 0.2),
                alpha=1,
                mutation_scale=10.0,
            )
        )
        ax1.text(
            -0.18,
            ytext,
            label,
            transform=ax1.transAxes,
            size=15,
            weight="bold",
            ha="center",
            va="center",
        )


def add_basis(ax, label=""):
    ax.text(
        0.5, 1.2, label, transform=ax.transAxes, size=14, ha="center", va="center",
    )


def add_frame(ax, label=""):
    ax.text(
        0.5, -0.2, label, transform=ax.transAxes, size=14, ha="center", va="center",
    )


def add_occultor(ax, xo, yo, ro):
    ax.add_artist(
        plt.Circle(
            (xo, yo), ro, fc=(0.5, 0.5, 0.5, 1), ec="k", lw=1, clip_on=False, zorder=100
        )
    )


def add_terminator(ax, b, theta):
    x = np.linspace(-1, 1, 1000)
    y = b * np.sqrt(1 - x ** 2)
    x_t = x * np.cos(theta) - y * np.sin(theta)
    y_t = x * np.sin(theta) + y * np.cos(theta)
    ax.plot(x_t, y_t, "k--", lw=1)


# Params
ydeg = 30
res = 300
inc = 60
obl = -23.5
theta = 60
xs = -1
ys = 1
zs = 0.5
xo = 0.4
yo = 0.5
ro = 0.5

# Rotated params
b = -zs / np.sqrt(xs ** 2 + ys ** 2 + zs ** 2)
theta = np.arctan2(xo, yo) - np.arctan2(xs, ys)
obl_int = obl + np.arctan(ys / xs) * 180 / np.pi
xs_int = 0
ys_int = np.sqrt(ys ** 2 + xs ** 2)
obl_greens = obl + np.arctan(xo / yo) * 180 / np.pi
t = np.arctan(xo / yo)
xs_greens = xs * np.cos(t) - ys * np.sin(t)
ys_greens = xs * np.sin(t) + ys * np.cos(t)
bo = np.sqrt(xo ** 2 + yo ** 2)
t = np.arctan(ys / xs)
xo_int = xo * np.cos(t) - yo * np.sin(t)
yo_int = xo * np.sin(t) + yo * np.cos(t)

# Load the Earth map
earth = starry.Map(ydeg)
earth.load("earth", sigma=0.05)
illum = starry.Map(ydeg, reflected=True)

# Render all the images we'll need
img0 = earth.render(res=res)
earth.inc = inc
earth.obl = obl
imgsky = earth.render(theta=theta, res=res)
fsky = illum.render(xs=xs, ys=ys, zs=zs, res=res)
fsky /= np.nanmax(fsky)
earth.obl = obl_int
imgint = earth.render(theta=theta, res=res)
fint = illum.render(xs=xs_int, ys=ys_int, zs=zs, res=res)
fint /= np.nanmax(fint)
earth.obl = obl_greens
imggreens = earth.render(theta=theta, res=res)
fgreens = illum.render(xs=xs_greens, ys=ys_greens, zs=zs, res=res)
fgreens /= np.nanmax(fgreens)

# Figure setup
fig = plt.figure(figsize=(16, 5))
axes = []
cmape = LinearSegmentedColormap(
    "cmape",
    segmentdata={
        "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
        "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
        "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
    },
    N=256,
)
cmapf = LinearSegmentedColormap.from_list("cmapf", ["k", "k"], 256)
cmapf._init()
alphas = np.linspace(1.0, 0.0, cmapf.N + 3)
cmapf._lut[:, -1] = alphas
img_kw = dict(
    origin="lower",
    extent=(-1, 1, -1, 1),
    vmin=1e-8,
    cmap=cmape,
    interpolation="none",
    zorder=-2,
)
flt_kw = dict(
    origin="lower",
    extent=(-1, 1, -1, 1),
    vmin=0,
    vmax=1,
    cmap=cmapf,
    interpolation="none",
    zorder=-1,
)

# First two
ax = plt.subplot2grid((3, 7), (1, 6))
ax.imshow(img0, **img_kw)
plot_grid(ax, 90, 0, 0)
add_basis(ax, r"$\mathbf{\tilde{y}}$")
add_frame(ax, r"$\mathcal{F}_0$")
axes.append(ax)

ax = plt.subplot2grid((3, 7), (1, 5))
ax.imshow(imgsky, **img_kw)
plot_grid(ax, inc, obl, theta)
add_basis(ax, r"$\mathbf{\tilde{y}}$")
add_frame(ax, r"$\mathcal{F}$")
add_terminator(ax, b, -np.arctan(ys / xs) * 180 / np.pi)
axes.append(ax)

# Bottom row
ax = plt.subplot2grid((3, 7), (2, 4))
ax.imshow(imgint, **img_kw)
plot_grid(ax, inc, obl_int, theta)
add_basis(ax, r"$\mathbf{\tilde{y}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{''}$")
add_terminator(ax, b, 0)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (2, 3))
ax.imshow(imgint, **img_kw)
plot_grid(ax, inc, obl_int, theta)
add_basis(ax, r"$\mathbf{\tilde{p}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{''}$")
add_terminator(ax, b, 0)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (2, 2))
ax.imshow(imgint, **img_kw)
ax.imshow(fint, **flt_kw)
plot_grid(ax, inc, obl_int, theta)
add_basis(ax, r"$\mathbf{\tilde{p}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{''}$")
add_terminator(ax, b, 0)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (2, 1))
ax.text(
    0.65, 0.5, r"$f_0$", transform=ax.transAxes, size=14, ha="center", va="center",
)
ax.imshow(imgint, alpha=0, **img_kw)
axes.append(ax)

# Top row
ax = plt.subplot2grid((3, 7), (0, 4))
ax.imshow(imggreens, **img_kw)
plot_grid(ax, inc, obl_greens, theta)
add_basis(ax, r"$\mathbf{\tilde{y}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{'}$")
add_terminator(ax, b, theta)
add_occultor(ax, 0, bo, ro)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (0, 3))
ax.imshow(imggreens, **img_kw)
plot_grid(ax, inc, obl_greens, theta)
add_basis(ax, r"$\mathbf{\tilde{p}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{'}$")
add_terminator(ax, b, theta)
add_occultor(ax, 0, bo, ro)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (0, 2))
ax.imshow(imggreens, **img_kw)
ax.imshow(fgreens, **flt_kw)
plot_grid(ax, inc, obl_greens, theta)
add_basis(ax, r"$\mathbf{\tilde{p}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{'}$")
add_terminator(ax, b, theta)
add_occultor(ax, 0, bo, ro)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (0, 1))
ax.imshow(imggreens, **img_kw)
ax.imshow(fgreens, **flt_kw)
plot_grid(ax, inc, obl_greens, theta)
add_basis(ax, r"$\mathbf{\tilde{g}}$")
add_frame(ax, r"$\mathcal{F}\mathbf{'}$")
add_terminator(ax, b, theta)
add_occultor(ax, 0, bo, ro)
axes.append(ax)

ax = plt.subplot2grid((3, 7), (0, 0))
ax.text(
    0.65, 0.5, r"$f$", transform=ax.transAxes, size=14, ha="center", va="center",
)
ax.imshow(imggreens, alpha=0, **img_kw)
axes.append(ax)

# Indicate the transformations between each image
add_arrow(axes[0], axes[1], r"$\mathbf{R}$")
add_arrow(axes[1], axes[2], r"$\mathbf{R}\mathbf{''}$", kind="bar_down")
add_arrow(axes[2], axes[3], r"$\mathbf{A_1}$")
add_arrow(axes[3], axes[4], r"$\mathbf{I}$")
add_arrow(axes[4], axes[5], r"$\mathbf{\mathbb{r}}^\top$", eps=0.2)
add_arrow(axes[1], axes[6], r"$\mathbf{R}\mathbf{'}$", kind="bar_up")
add_arrow(axes[6], axes[7], r"$\mathbf{A_1}$")
add_arrow(axes[7], axes[8], r"$\mathbf{I}$")
add_arrow(axes[8], axes[9], r"$\mathbf{A_2}$")
add_arrow(axes[9], axes[10], r"$\mathbf{\mathbb{s}}^\top$", eps=0.2)

# Appearance
for ax in axes:
    ax.set_rasterization_zorder(0)
    ax.set_xlim(-1.05, 1.05)
    ax.set_ylim(-1.05, 1.05)
    ax.axis("off")


# Save
fig.savefig("frames.pdf", bbox_inches="tight", dpi=300)


==> figures/geometry.py <==
from support_code import visualize
import numpy as np
import matplotlib.pyplot as plt


b = 0.5
theta = 75 * np.pi / 180
bo = 0.5
ro = 0.7
fig, ax = visualize(b, theta, bo, ro)
for axis in ax:
    axis.set_rasterization_zorder(0)
fig.savefig("geometry.pdf", bbox_inches="tight")


==> figures/illum.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Arc
from matplotlib.colors import LinearSegmentedColormap

fig, ax = plt.subplots(1, figsize=(6, 6))
ax.set_aspect(1)
ax.set_xlim(-1.1, 1.1)
ax.set_ylim(-1.1, 1.1)
ax.axis("off")
b = 0.25
theta = 0

# Illumination
cdict = {
    "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
    "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
    "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
}
cmap = LinearSegmentedColormap("testCmap", segmentdata=cdict, N=256)
cmap.set_under("k")
x0, y0 = np.meshgrid(np.linspace(-1, 1, 3000), np.linspace(-1, 1, 3000))
x = x0 * np.cos(theta) + y0 * np.sin(theta)
y = -x0 * np.sin(theta) + y0 * np.cos(theta)
z = np.sqrt(1 - x ** 2 - y ** 2)
I = np.sqrt(1 - b ** 2) * y - b * z
I[I < 0] = 0
ax.imshow(
    I,
    extent=(-1, 1, -1, 1),
    origin="lower",
    vmin=1e-8,
    vmax=1,
    cmap=cmap,
    alpha=0.75,
    zorder=-1,
)

# Planet
x = np.linspace(-1, 1, 1000)
yp = np.sqrt(1 - x ** 2)
ax.plot(x, yp, "k-", lw=1.5, zorder=98)
ax.plot(x, -yp, "k-", lw=1.5, zorder=98)

# Terminator
x0 = np.linspace(-1, 1, 1000)
y0 = b * np.sqrt(1 - x0 ** 2)
x = x0 * np.cos(theta) - y0 * np.sin(theta)
y = x0 * np.sin(theta) + y0 * np.cos(theta)
plt.plot(x, y, "k-", lw=2, zorder=99)
x = x0 * np.cos(theta) + y0 * np.sin(theta)
y = x0 * np.sin(theta) - y0 * np.cos(theta)
plt.plot(x, y, "k--", lw=1, zorder=1)

ax.plot([0, -b * np.sin(theta)], [0, b * np.cos(theta)], "w-", lw=1)
ax.annotate(
    r"$b$",
    xy=(0.55, 0.43),
    xycoords="axes fraction",
    ha="center",
    va="center",
    color="w",
    fontsize=14,
)
ax.annotate(
    r"$1$",
    xy=(0.75, 0.34),
    xycoords="axes fraction",
    ha="center",
    va="center",
    color="w",
    fontsize=14,
)
ax.plot([0, np.cos(theta)], [0, np.sin(theta)], "w-", lw=1)

if theta != 0:
    ax.annotate(
        r"$\theta$",
        xy=(0.6, 0.57),
        xycoords="axes fraction",
        ha="left",
        va="center",
        color="w",
        fontsize=18,
    )
    arc = Arc((0, 0), 0.4, 0.4, 0, 0, theta * 180 / np.pi, color="w", lw=1, zorder=3,)
    ax.add_patch(arc)

ax.plot([0, 0], [1, 1.5], "C1")
ax.plot(0, 1.5, "C1o")

ax.annotate(
    "$(0, y_s, z_s)$",
    xy=(-1.5 * np.sin(theta), 1.5 * np.cos(theta)),
    xycoords="data",
    xytext=(0, 15),
    textcoords="offset points",
    ha="center",
    va="center",
    fontsize=12,
)
ax.annotate(
    "case 0",
    xy=(0.5, 0.0),
    xycoords="axes fraction",
    xytext=(0, 0),
    textcoords="offset points",
    ha="center",
    va="top",
    fontsize=14,
)

ax.set_xlim(-1.1, 1.1)
ax.set_ylim(-1.1, 1.75)
ax.set_rasterization_zorder(0)

# Save
fig.savefig("illum.pdf", bbox_inches="tight", dpi=300)


==> figures/inference.py <==
import matplotlib.pyplot as plt
import numpy as np
import starry

# Config
starry.config.lazy = False
np.random.seed(0)

# Setup figure
fig, ax = plt.subplots(3, 2, figsize=(13, 8))
fig.subplots_adjust(hspace=0.4)
ax[0, 0].set_visible(False)
ax[0, 1].set_visible(False)
ax[1, 0].set_ylabel("flux", fontsize=10)
ax[1, 0].set_title("thermal phase curve", fontsize=12, fontweight="bold")
ax[1, 1].set_title("reflected phase curve", fontsize=12, fontweight="bold")

for axis in ax[1, :]:
    axis.tick_params(labelsize=8)
    axis.set_ylim(-0.05, 1.05)

# Show the true map
ax_top = fig.add_subplot(3, 1, 1)
ax_top.set_title("input", fontsize=12, fontweight="bold")
map = starry.Map(20)
map.load("earth", sigma=0.1)
map.show(ax=ax_top, projection="moll")

# Solve the least-squares problem for thermal & reflected phase curves
for i, reflected in enumerate([False, True]):

    # Instantiate a map of the Earth
    map = starry.Map(20, reflected=reflected)
    map.load("earth", sigma=0.1)
    obl = 23.5
    porb = 365.25
    prot = 1.0

    # Hack: these amplitudes give us unit maximum flux
    if reflected:
        map.amp = 1.0873
    else:
        map.amp = 0.7560

    # Light curve over one year
    time = np.linspace(0, porb, 1000)

    # Starry settings
    map.obl = obl
    kwargs = {}
    kwargs["theta"] = ((time % prot) / prot) * 360
    if reflected:
        kwargs["xs"] = np.sin(2 * np.pi * time / porb)
        kwargs["ys"] = 0
        kwargs["zs"] = -np.cos(2 * np.pi * time / porb)

    # Generate a fake dataset
    flux0 = map.flux(**kwargs)
    ferr = 1e-6
    flux = flux0 + ferr * np.random.randn(len(flux0))

    # Clear the map coefficients
    map.reset(obl=obl)

    # Solve the linear problem
    map.set_data(flux, C=ferr ** 2)
    L = np.zeros(map.Ny)
    L[0] = 1e-1
    L[1:] = 1e-3
    map.set_prior(L=L)
    map.solve(**kwargs)

    # Plot the light curve and the solution
    ax[1, i].plot(time, flux, "k.", ms=2, alpha=0.5, label="data", zorder=-2)
    ax[1, i].plot(
        time, map.flux(**kwargs), "C0-", lw=0.5, alpha=0.25, label="model", zorder=-1
    )
    ax[1, i].legend(loc="best", fontsize=6)
    if reflected:
        map.show(ax=ax[2, i], projection="moll", illuminate=False)
    else:
        map.show(ax=ax[2, i], projection="moll")
    ax[1, i].set_xlabel("time [days]", fontsize=10)
    ax[1, i].set_rasterization_zorder(0)

fig.savefig("inference.pdf", bbox_inches="tight", dpi=300)


==> figures/inference_occ.py <==
import matplotlib.pyplot as plt
import numpy as np
import starry

# Config
starry.config.lazy = False
np.random.seed(0)

# Setup figure
fig, ax = plt.subplots(5, 2, figsize=(13, 14))
fig.subplots_adjust(hspace=0.4)
ax[0, 0].set_visible(False)
ax[0, 1].set_visible(False)
ax[1, 0].set_ylabel("flux [normalized]", fontsize=10)
ax[1, 0].set_title("thermal phase curve", fontsize=12, fontweight="bold")
ax[1, 1].set_title("reflected phase curve", fontsize=12, fontweight="bold")
ax[2, 0].set_ylabel("flux [normalized]", fontsize=10)
ax[3, 0].set_title("thermal occultation", fontsize=12, fontweight="bold")
ax[3, 1].set_title("reflected occultation", fontsize=12, fontweight="bold")
for axis in np.append(ax[1, :], ax[3, :]):
    axis.tick_params(labelsize=8)
    axis.set_ylim(-0.05, 1.65)

# Show the true map
ax_top = fig.add_subplot(5, 1, 1)
ax_top.set_title("input", fontsize=12, fontweight="bold")
map = starry.Map(20)
map.load("earth", sigma=0.1)
map.show(ax=ax_top, projection="moll")

# Solve the least-squares problem for thermal & reflected phase curves
for j, rmoon in enumerate([0, 0.25]):
    for i, reflected in enumerate([False, True]):

        # Instantiate a map of the Earth
        map = starry.Map(20, reflected=reflected)
        map.load("earth", sigma=0.1)
        obl = 23.5
        porb = 365.25
        prot = 1.0
        pmoon = 1.37
        amoon = 2.0
        imoon = 85 * np.pi / 180

        # Hack: these amplitudes give us unit median flux
        if reflected:
            map.amp = 2.60
        else:
            map.amp = 1.00

        # Light curve over 10 days wiith 7 occultations
        time = np.linspace(120.0, 130.0, 325)
        for n in range(7):
            time = np.append(time, (88.25 + n) * pmoon + np.linspace(-0.15, 0.15, 25))
        time = np.sort(time)

        # Starry settings
        map.obl = obl
        kwargs = {}
        kwargs["theta"] = ((time % prot) / prot) * 360
        phi = ((time % pmoon) / pmoon) * 2 * np.pi
        kwargs["xo"] = amoon * np.sin(imoon) * np.cos(phi)
        kwargs["yo"] = amoon * np.cos(imoon) * np.cos(phi)
        kwargs["zo"] = amoon * np.sin(phi)
        kwargs["ro"] = rmoon
        if reflected:
            kwargs["xs"] = np.sin(2 * np.pi * time / porb)
            kwargs["ys"] = 0
            kwargs["zs"] = -np.cos(2 * np.pi * time / porb)

        # Generate a fake dataset
        flux0 = map.flux(**kwargs)
        ferr = 1e-6
        flux = flux0 + ferr * np.random.randn(len(flux0))

        # Clear the coefficients
        map.reset(obl=obl)

        # Solve the linear problem
        mu = np.zeros(map.Ny)
        if reflected:
            mu[0] = 1.0 / 0.123
        else:
            mu[0] = 1.0
        map.set_data(flux, C=ferr ** 2)
        L = np.zeros(map.Ny)
        L[0] = 1e-1
        L[1:] = 1e-3
        map.set_prior(mu=mu, L=L)
        map.solve(**kwargs)

        # Plot the light curve and the solution
        ax[1 + 2 * j, i].plot(
            time, flux, "k.", ms=1, alpha=0.5, label="data", zorder=-2
        )
        model = map.flux(**kwargs)
        ax[1 + 2 * j, i].plot(
            time,
            map.flux(**kwargs),
            "C0-",
            lw=0.5,
            alpha=0.25,
            label="model",
            zorder=-1,
        )
        ax[1 + 2 * j, i].legend(loc="best", fontsize=6)
        if reflected:
            map.show(ax=ax[2 + 2 * j, i], projection="moll", illuminate=False)
        else:
            map.show(ax=ax[2 + 2 * j, i], projection="moll")
        ax[1 + 2 * j, i].set_xlabel("time [days]", fontsize=10)
        ax[1 + 2 * j, i].set_rasterization_zorder(0)

        # Mark the occultations
        if rmoon > 0:
            for n in range(7):
                ax[1 + 2 * j, i].axvspan(
                    (88.25 + n) * pmoon - 0.15,
                    (88.25 + n) * pmoon + 0.15,
                    facecolor="C1",
                    edgecolor="none",
                    alpha=0.1,
                )

fig.savefig("inference_occ.pdf", bbox_inches="tight", dpi=300)


==> figures/io_europa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%run ../proofs/notebook_setup.py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"Europa-Io occultation from the PHEMU campaign.\"\"\"\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from astropy.time import Time\n",
    "import astropy.units as u\n",
    "from astropy.timeseries import TimeSeries\n",
    "from astroquery.jplhorizons import Horizons\n",
    "import os\n",
    "import starry\n",
    "from matplotlib.patches import ConnectionPatch\n",
    "\n",
    "\n",
    "def get_body_ephemeris(times, body_id=\"501\", step=\"1m\"):\n",
    "\n",
    "    start = times.isot[0]\n",
    "\n",
    "    # Because Horizons time range doesn't include the endpoint\n",
    "    # we need to add some extra time\n",
    "    if step[-1] == \"m\":\n",
    "        padding = 2 * float(step[:-1]) / (60 * 24)\n",
    "    elif step[-1] == \"h\":\n",
    "        padding = 2 * float(step[:-1]) / 24\n",
    "    elif step[-1] == \"d\":\n",
    "        padding = 2 * float(step[:-1])\n",
    "    else:\n",
    "        raise ValueError(\n",
    "            \"Unrecognized JPL Horizons step size. Use '1m' or '1h' for example.\"\n",
    "        )\n",
    "    end = Time(times.mjd[-1] + padding, format=\"mjd\").isot\n",
    "\n",
    "    # Query JPL Horizons\n",
    "    epochs = {\"start\": start, \"stop\": end, \"step\": step}\n",
    "    obj = Horizons(id=body_id, epochs=epochs, id_type=\"id\")\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "    times_jpl = Time(eph[\"datetime_jd\"], format=\"jd\")\n",
    "\n",
    "    # Store all data in a TimeSeries object\n",
    "    data = TimeSeries(time=times)\n",
    "    data[\"RA\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"RA\"]) * eph[\"RA\"].unit\n",
    "    data[\"DEC\"] = np.interp(times.mjd, times_jpl.mjd, eph[\"DEC\"]) * eph[\"DEC\"].unit\n",
    "    data[\"ang_width\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"ang_width\"]) * eph[\"ang_width\"].unit\n",
    "    )\n",
    "    data[\"phase_angle\"] = (\n",
    "        np.interp(times.mjd, times_jpl.mjd, eph[\"alpha_true\"]) * eph[\"alpha_true\"].unit\n",
    "    )\n",
    "    eph = obj.ephemerides(extra_precision=True)\n",
    "\n",
    "    # Boolean flags for occultations/eclipses\n",
    "    occ_sunlight = eph[\"sat_vis\"] == \"O\"\n",
    "    umbra = eph[\"sat_vis\"] == \"u\"\n",
    "    occ_umbra = eph[\"sat_vis\"] == \"U\"\n",
    "    partial = eph[\"sat_vis\"] == \"p\"\n",
    "    occ_partial = eph[\"sat_vis\"] == \"P\"\n",
    "    occulted = np.any([occ_umbra, occ_sunlight], axis=0)\n",
    "\n",
    "    data[\"ecl_par\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, partial), dtype=bool,\n",
    "    )\n",
    "    data[\"ecl_tot\"] = np.array(np.interp(times.mjd, times_jpl.mjd, umbra), dtype=bool,)\n",
    "    data[\"occ_umbra\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_umbra), dtype=bool,\n",
    "    )\n",
    "    data[\"occ_sun\"] = np.array(\n",
    "        np.interp(times.mjd, times_jpl.mjd, occ_sunlight), dtype=bool,\n",
    "    )\n",
    "\n",
    "    # Helper functions for dealing with angles and discontinuities\n",
    "    subtract_angles = lambda x, y: np.fmod((x - y) + np.pi * 3, 2 * np.pi) - np.pi\n",
    "\n",
    "    def interpolate_angle(x, xp, yp):\n",
    "        \"\"\"\n",
    "        Interpolate an angular quantity on domain [-pi, pi) and avoid \n",
    "        discontinuities.\n",
    "\n",
    "        \"\"\"\n",
    "        cosy = np.interp(x, xp, np.cos(yp))\n",
    "        siny = np.interp(x, xp, np.sin(yp))\n",
    "\n",
    "        return np.arctan2(siny, cosy)\n",
    "\n",
    "    # Inclination of the starry map = 90 - latitude of the central point of\n",
    "    # the observed disc\n",
    "    data[\"inc\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, np.pi / 2 * u.rad - eph[\"PDObsLat\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Rotational phase of the starry map is the observer longitude\n",
    "    data[\"theta\"] = (\n",
    "        interpolate_angle(\n",
    "            times.mjd, times_jpl.mjd, eph[\"PDObsLon\"].to(u.rad) - np.pi * u.rad,\n",
    "        ).to(u.deg)\n",
    "    ) + 180 * u.deg\n",
    "\n",
    "    # Obliquity of the starry map is the CCW angle from the celestial\n",
    "    # NP to the NP of the target body\n",
    "    data[\"obl\"] = interpolate_angle(\n",
    "        times.mjd, times_jpl.mjd, eph[\"NPole_ang\"].to(u.rad),\n",
    "    ).to(u.deg)\n",
    "\n",
    "    # Compute the location of the subsolar point relative to the central\n",
    "    # point of the disc\n",
    "    lon_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLon\"].to(u.rad)), np.array(eph[\"PDObsLon\"].to(u.rad)),\n",
    "    )\n",
    "    lon_subsolar = 2 * np.pi - lon_subsolar  # positive lon. is to the east\n",
    "\n",
    "    lat_subsolar = subtract_angles(\n",
    "        np.array(eph[\"PDSunLat\"].to(u.rad)), np.array(eph[\"PDObsLat\"].to(u.rad)),\n",
    "    )\n",
    "\n",
    "    # Location of the subsolar point in cartesian Starry coordinates\n",
    "    xs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.sin(lon_subsolar)\n",
    "    ys = np.array(eph[\"r\"]) * np.sin(lat_subsolar)\n",
    "    zs = np.array(eph[\"r\"]) * np.cos(lat_subsolar) * np.cos(lon_subsolar)\n",
    "\n",
    "    data[\"xs\"] = np.interp(times.mjd, times_jpl.mjd, xs) * u.AU\n",
    "    data[\"ys\"] = np.interp(times.mjd, times_jpl.mjd, ys) * u.AU\n",
    "    data[\"zs\"] = np.interp(times.mjd, times_jpl.mjd, zs) * u.AU\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "def get_phemu_data(file=\"data/G20091204_2o1_JHS_0.txt\"):\n",
    "    y, m, d = file[6:10], file[10:12], file[12:14]\n",
    "    date_mjd = Time(f\"{y}-{m}-{d}\", format=\"isot\", scale=\"utc\").to_value(\"mjd\")\n",
    "    data = np.genfromtxt(file)\n",
    "    times_mjd = date_mjd + data[:, 0] / (60 * 24)\n",
    "    time, flux, phemu_model = np.vstack([times_mjd, data[:, 1], data[:, 2]])\n",
    "    return Time(time, format=\"mjd\"), flux, phemu_model\n",
    "\n",
    "\n",
    "def get_starry_args(time):\n",
    "    # Ephemeris\n",
    "    eph_io = get_body_ephemeris(time, step=\"1m\")\n",
    "    eph_europa = get_body_ephemeris(time, body_id=\"502\", step=\"1m\",)\n",
    "\n",
    "    # Get occultation parameters\n",
    "    obl = np.mean(eph_io[\"obl\"].value)\n",
    "    inc = np.mean(eph_io[\"inc\"].value)\n",
    "    theta = np.mean(eph_io[\"theta\"].value)\n",
    "    ro = np.mean((eph_europa[\"ang_width\"] / eph_io[\"ang_width\"]).value)\n",
    "    rel_ra = (eph_europa[\"RA\"] - eph_io[\"RA\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    rel_dec = (eph_europa[\"DEC\"] - eph_io[\"DEC\"]).to(u.arcsec) / (\n",
    "        0.5 * eph_io[\"ang_width\"].to(u.arcsec)\n",
    "    )\n",
    "    xo = -rel_ra.value\n",
    "    yo = rel_dec.value\n",
    "    xs = np.mean(eph_io[\"xs\"].value)\n",
    "    ys = np.mean(eph_io[\"ys\"].value)\n",
    "    zs = np.mean(eph_io[\"zs\"].value)\n",
    "\n",
    "    rs = np.sqrt(xs ** 2 + ys ** 2 + zs ** 2)\n",
    "    xs /= rs\n",
    "    ys /= rs\n",
    "    zs /= rs\n",
    "    \n",
    "    return inc, obl, xo, yo, dict(theta=theta, ro=ro, xs=xs, ys=ys, zs=zs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Grab the PHEMU light curve\n",
    "time, flux, phemu_model = get_phemu_data()\n",
    "\n",
    "# A very rough estimate of the errorbars\n",
    "ferr = 0.02\n",
    "\n",
    "# Get geometrical parameters\n",
    "inc, obl, xo0, yo0, kwargs = get_starry_args(time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import exoplanet\n",
    "import pymc3 as pm\n",
    "import theano.tensor as tt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pre-computing some matrices... Done.\n",
      "Compiling `P`... Done.\n"
     ]
    }
   ],
   "source": [
    "with pm.Model() as model:\n",
    "\n",
    "    # Instantiate a starry map & get geometrical parameters\n",
    "    map = starry.Map(ydeg=15, reflected=True)\n",
    "    map.inc = inc\n",
    "    map.obl = obl\n",
    "\n",
    "    # Load the Galileo SSI / Voyager composite\n",
    "    # https://astrogeology.usgs.gov/search/map/Io/\n",
    "    # Voyager-Galileo/Io_GalileoSSI-Voyager_Global_Mosaic_1km\n",
    "    map.load(\"data/io_mosaic.jpg\")\n",
    "\n",
    "    # Free parameters\n",
    "    dx = pm.Uniform(\"dx\", lower=-0.5, upper=0.5, testval=0.0)\n",
    "    dy = pm.Uniform(\"dy\", lower=-0.5, upper=0.5, testval=0.0)\n",
    "    amp = pm.Uniform(\"amp\", lower=0.01, upper=100.0, testval=1.0)\n",
    "    europa_amp = pm.Uniform(\"europa_amp\", lower=0.3, upper=0.7, testval=0.50)\n",
    "    roughness = pm.Uniform(\"roughness\", lower=0.0, upper=60.0, testval=5.0)\n",
    "\n",
    "    # Compute the flux model\n",
    "    map.roughness = roughness\n",
    "    flux_model = europa_amp + amp * map.flux(\n",
    "        xo=tt.as_tensor_variable(xo0) + dx, yo=tt.as_tensor_variable(yo0) + dy, **kwargs\n",
    "    )\n",
    "\n",
    "    # Track some values for plotting later\n",
    "    pm.Deterministic(\"flux_model\", flux_model)\n",
    "\n",
    "    # Save our initial guess\n",
    "    flux_model_guess = exoplanet.eval_in_model(flux_model)\n",
    "\n",
    "    # The likelihood function\n",
    "    pm.Normal(\"obs\", mu=flux_model, sd=ferr, observed=flux)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "optimizing logp for variables: [roughness, europa_amp, amp, dy, dx]\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "284a68d020434dba8d30d3af23b7b88e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(FloatProgress(value=1.0, bar_style='info', max=1.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "message: Desired error not necessarily achieved due to precision loss.\n",
      "logp: -69701.38446253687 -> 1192.9210326968564\n"
     ]
    }
   ],
   "source": [
    "with model:\n",
    "    map_soln = exoplanet.optimize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 381,
       "width": 1015
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = time.value - 55169\n",
    "plt.plot(t, flux, \"k.\", alpha=0.75, ms=4, label=\"data\")\n",
    "plt.plot(t, map_soln[\"flux_model\"], label=\"model\")\n",
    "plt.plot(t, phemu_model, label=\"phemu model\")\n",
    "plt.xlabel(\"time\")\n",
    "plt.ylabel(\"flux\")\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "dx = 0.0647932578523498\n",
      "dy = 0.0058688258741125265\n",
      "amp = 4.949347231812881\n",
      "europa_amp = 0.4686696569790987\n",
      "roughness = 55.730510061534986\n"
     ]
    }
   ],
   "source": [
    "for param in [\"dx\", \"dy\", \"amp\", \"europa_amp\", \"roughness\"]:\n",
    "    print(\"{} = {}\".format(param, map_soln[param]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Compiling `render`... Done.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 224,
       "width": 290
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "map.show(colorbar=True, model=model, point=map_soln)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/io_europa.py <==
"""Europa-Io occultation from the PHEMU campaign."""
import numpy as np
from matplotlib import pyplot as plt
from astropy.time import Time
import astropy.units as u
from astropy.timeseries import TimeSeries
from astroquery.jplhorizons import Horizons
import os
import starry
from matplotlib.patches import ConnectionPatch


starry.config.lazy = False


def get_body_ephemeris(times, body_id="501", step="1m"):

    start = times.isot[0]

    # Because Horizons time range doesn't include the endpoint
    # we need to add some extra time
    if step[-1] == "m":
        padding = 2 * float(step[:-1]) / (60 * 24)
    elif step[-1] == "h":
        padding = 2 * float(step[:-1]) / 24
    elif step[-1] == "d":
        padding = 2 * float(step[:-1])
    else:
        raise ValueError(
            "Unrecognized JPL Horizons step size. Use '1m' or '1h' for example."
        )
    end = Time(times.mjd[-1] + padding, format="mjd").isot

    # Query JPL Horizons
    epochs = {"start": start, "stop": end, "step": step}
    obj = Horizons(id=body_id, epochs=epochs, id_type="id")
    eph = obj.ephemerides(extra_precision=True)
    times_jpl = Time(eph["datetime_jd"], format="jd")

    # Store all data in a TimeSeries object
    data = TimeSeries(time=times)
    data["RA"] = np.interp(times.mjd, times_jpl.mjd, eph["RA"]) * eph["RA"].unit
    data["DEC"] = np.interp(times.mjd, times_jpl.mjd, eph["DEC"]) * eph["DEC"].unit
    data["ang_width"] = (
        np.interp(times.mjd, times_jpl.mjd, eph["ang_width"]) * eph["ang_width"].unit
    )
    data["phase_angle"] = (
        np.interp(times.mjd, times_jpl.mjd, eph["alpha_true"]) * eph["alpha_true"].unit
    )
    eph = obj.ephemerides(extra_precision=True)

    # Boolean flags for occultations/eclipses
    occ_sunlight = eph["sat_vis"] == "O"
    umbra = eph["sat_vis"] == "u"
    occ_umbra = eph["sat_vis"] == "U"
    partial = eph["sat_vis"] == "p"
    occ_partial = eph["sat_vis"] == "P"
    occulted = np.any([occ_umbra, occ_sunlight], axis=0)

    data["ecl_par"] = np.array(
        np.interp(times.mjd, times_jpl.mjd, partial), dtype=bool,
    )
    data["ecl_tot"] = np.array(np.interp(times.mjd, times_jpl.mjd, umbra), dtype=bool,)
    data["occ_umbra"] = np.array(
        np.interp(times.mjd, times_jpl.mjd, occ_umbra), dtype=bool,
    )
    data["occ_sun"] = np.array(
        np.interp(times.mjd, times_jpl.mjd, occ_sunlight), dtype=bool,
    )

    # Helper functions for dealing with angles and discontinuities
    subtract_angles = lambda x, y: np.fmod((x - y) + np.pi * 3, 2 * np.pi) - np.pi

    def interpolate_angle(x, xp, yp):
        """
        Interpolate an angular quantity on domain [-pi, pi) and avoid 
        discountinuities.

        """
        cosy = np.interp(x, xp, np.cos(yp))
        siny = np.interp(x, xp, np.sin(yp))

        return np.arctan2(siny, cosy)

    # Inclination of the starry map = 90 - latitude of the central point of
    # the observed disc
    data["inc"] = interpolate_angle(
        times.mjd, times_jpl.mjd, np.pi / 2 * u.rad - eph["PDObsLat"].to(u.rad),
    ).to(u.deg)

    # Rotational phase of the starry map is the observer longitude
    data["theta"] = (
        interpolate_angle(
            times.mjd, times_jpl.mjd, eph["PDObsLon"].to(u.rad) - np.pi * u.rad,
        ).to(u.deg)
    ) + 180 * u.deg

    # Obliquity of the starry map is the CCW angle from the celestial
    # NP to the NP of the target body
    data["obl"] = interpolate_angle(
        times.mjd, times_jpl.mjd, eph["NPole_ang"].to(u.rad),
    ).to(u.deg)

    # Compute the location of the subsolar point relative to the central
    # point of the disc
    lon_subsolar = subtract_angles(
        np.array(eph["PDSunLon"].to(u.rad)), np.array(eph["PDObsLon"].to(u.rad)),
    )
    lon_subsolar = 2 * np.pi - lon_subsolar  # positive lon. is to the east

    lat_subsolar = subtract_angles(
        np.array(eph["PDSunLat"].to(u.rad)), np.array(eph["PDObsLat"].to(u.rad)),
    )

    # Location of the subsolar point in cartesian Starry coordinates
    xs = np.array(eph["r"]) * np.cos(lat_subsolar) * np.sin(lon_subsolar)
    ys = np.array(eph["r"]) * np.sin(lat_subsolar)
    zs = np.array(eph["r"]) * np.cos(lat_subsolar) * np.cos(lon_subsolar)

    data["xs"] = np.interp(times.mjd, times_jpl.mjd, xs) * u.AU
    data["ys"] = np.interp(times.mjd, times_jpl.mjd, ys) * u.AU
    data["zs"] = np.interp(times.mjd, times_jpl.mjd, zs) * u.AU

    return data


def get_phemu_data(file="data/G20091204_2o1_JHS_0.txt"):
    y, m, d = file[6:10], file[10:12], file[12:14]
    date_mjd = Time(f"{y}-{m}-{d}", format="isot", scale="utc").to_value("mjd")
    data = np.genfromtxt(file)
    times_mjd = date_mjd + data[:, 0] / (60 * 24)
    time, flux, phemu_model = np.vstack([times_mjd, data[:, 1], data[:, 2]])
    return Time(time, format="mjd"), flux, phemu_model


def get_starry_args(time):
    # Ephemeris
    eph_io = get_body_ephemeris(time, step="1m")
    eph_europa = get_body_ephemeris(time, body_id="502", step="1m",)

    # Get occultation parameters
    obl = np.mean(eph_io["obl"].value)
    inc = np.mean(eph_io["inc"].value)
    theta = np.mean(eph_io["theta"].value)
    ro = np.mean((eph_europa["ang_width"] / eph_io["ang_width"]).value)
    rel_ra = (eph_europa["RA"] - eph_io["RA"]).to(u.arcsec) / (
        0.5 * eph_io["ang_width"].to(u.arcsec)
    )
    rel_dec = (eph_europa["DEC"] - eph_io["DEC"]).to(u.arcsec) / (
        0.5 * eph_io["ang_width"].to(u.arcsec)
    )
    xo = -rel_ra.value
    yo = rel_dec.value
    xs = np.mean(eph_io["xs"].value)
    ys = np.mean(eph_io["ys"].value)
    zs = np.mean(eph_io["zs"].value)
    rs = np.sqrt(xs ** 2 + ys ** 2 + zs ** 2)
    xs /= rs
    ys /= rs
    zs /= rs
    return inc, obl, dict(theta=theta, xo=xo, yo=yo, ro=ro, xs=xs, ys=ys, zs=zs)


# Grab the PHEMU light curve
time, flux, phemu_model = get_phemu_data()

# Instantiate a starry map & get geometrical parameters
map = starry.Map(ydeg=15, reflected=True)
map.inc, map.obl, kwargs = get_starry_args(time)

# Load the Galileo SSI / Voyager composite
# https://astrogeology.usgs.gov/search/map/Io/
# Voyager-Galileo/Io_GalileoSSI-Voyager_Global_Mosaic_1km
map.load("data/io_mosaic.jpg")

# Fitted params (see `io_europa.ipynb`)
dx = 0.0647932578523498
dy = 0.0058688258741125265
amp = 4.949347231812881
europa_amp = 0.4686696569790987
roughness = 55.730510061534986

# Compute the model
map.roughness = roughness
kwargs["xo"] += dx
kwargs["yo"] += dy
model = europa_amp + amp * map.flux(**kwargs)

# Set up the plot
nim = 7
res = 300
fig = plt.figure(figsize=(12, 5))
fig.subplots_adjust(hspace=0.5)
ax_im = [plt.subplot2grid((4, nim), (0, n)) for n in range(nim)]
ax_lc = plt.subplot2grid((4, nim), (1, 0), colspan=nim, rowspan=3)

# Plot the light curve
t = time.value - 55169
ax_lc.plot(t, flux, "k.", alpha=0.75, ms=4, label="data")
ax_lc.plot(t, model, label="model")
ax_lc.margins(0, None)
ax_lc.set_ylim(0.6, 1.1)

# Plot the images
for n in range(nim):

    i1 = np.argmax(t > 0.37175)
    i2 = np.argmax(t > 0.37445)
    i = int(np.linspace(i1, i2, nim)[n])

    con = ConnectionPatch(
        xyA=(0, -1.5),
        xyB=(t[i], 1.1),
        coordsA="data",
        coordsB="data",
        axesA=ax_im[n],
        axesB=ax_lc,
        color="C0",
        alpha=0.25,
    )
    ax_im[n].add_artist(con)

    # Show the image
    map.show(
        ax=ax_im[n],
        cmap="plasma",
        xs=kwargs["xs"],
        ys=kwargs["ys"],
        zs=kwargs["zs"],
        theta=kwargs["theta"],
        res=res,
        grid=False,
    )
    x = np.linspace(-0.975, 0.975, 1000)
    y1 = -np.sqrt(0.975 ** 2 - x ** 2)
    y2 = np.sqrt(0.975 ** 2 - x ** 2)
    ax_im[n].plot(x, y1, "k-", lw=0.5, zorder=0)
    ax_im[n].plot(x, y2, "k-", lw=0.5, zorder=0)

    # Occultor
    xo = kwargs["xo"][i]
    yo = kwargs["yo"][i]
    ro = kwargs["ro"]
    x = np.linspace(xo - ro + 1e-5, xo + ro - 1e-5, res)
    y1 = yo - np.sqrt(ro ** 2 - (x - xo) ** 2)
    y2 = yo + np.sqrt(ro ** 2 - (x - xo) ** 2)
    ax_im[n].plot(x, y1, "k-", lw=0.5, zorder=0, clip_on=False)
    ax_im[n].plot(x, y2, "k-", lw=0.5, zorder=0, clip_on=False)
    ax_im[n].fill_between(
        x, y1, y2, fc="#aaaaaa", zorder=1, clip_on=False, ec="none", lw=0.5
    )

    ax_im[n].axis("off")
    ax_im[n].set_xlim(-1.5, 1.5)
    ax_im[n].set_ylim(-1.5, 1.5)
    ax_im[n].set_rasterization_zorder(0)

# Appearance
ax_lc.set_xlabel("time [MJD - 55169]")
ax_lc.set_ylabel("normalized flux")
ax_lc.legend(loc="lower right", fontsize=12)

# Save
fig.savefig("io_europa.pdf", bbox_inches="tight", dpi=500)


==> figures/kelt9b.py <==
"""Kelt-9b secondary eclipse example."""
import starry
import matplotlib.pyplot as plt
import numpy as np
import astropy.units as u


# Config
starry.config.lazy = False


# Star
star_map = starry.Map(udeg=2, amp=1)
star_map[1:] = [0.5, 0.25]
star = starry.Primary(star_map, m=2.50, mass_unit=u.M_sun, r=2.36, length_unit=u.R_sun)

# Planet
kwargs = dict(
    m=0.0,
    mass_unit=u.earthMass,
    porb=1.481,
    r=21.1770214,
    length_unit=u.earthRad,
    inc=87.2,
    t0=-0.65625,
)

# Time arrays (secondary eclipse ingress / full phase curve)
t_ingress = np.linspace(0, 0.017, 1000)
t_egress = 218 / 60 / 24 + t_ingress
t_sec = np.append(t_ingress, t_egress)
t_phase = kwargs["t0"] + kwargs["porb"] * np.linspace(-0.5, 0.5, 1000)

# Uniform
e_map = starry.Map(ydeg=1, reflected=False)
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_em = sys.flux(t=t_sec, total=False)[1]

# Noon approximation
e_map = starry.Map(udeg=1, reflected=False)
e_map[1] = 1
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ld = sys.flux(t=t_sec, total=False)[1]

# Reflected, point source
e_map = starry.Map(ydeg=1, reflected=True)
e_map.amp *= 0.2
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ref = sys.flux(t=t_sec, total=False)[1]
flux_phase = sys.flux(t=t_phase, total=False)[1]

# Reflected, extended source
e_map = starry.Map(ydeg=1, reflected=True, source_npts=300)
e_map.amp *= 0.2
e = starry.Secondary(e_map, **kwargs)
sys = starry.System(star, e)
flux_ref_fin = sys.flux(t=t_sec, total=False)[1]
flux_phase_fin = sys.flux(t=t_phase, total=False)[1]

# Plot phase curves
fig, ax = plt.subplots(1, 2, figsize=(14, 4))
fig.subplots_adjust(hspace=0.01)
t = t_phase - kwargs["t0"]
phase = t / kwargs["porb"]
ax[0].plot(phase, flux_phase * 1e6, "C0-", label="point source")
ax[0].plot(phase, flux_phase_fin * 1e6, "C4-", label="extended source")
ax[0].set_xlabel("phase", fontsize=18)
ax[0].set_ylabel("flux [ppm]", fontsize=18)
ax[0].xaxis.labelpad = 10
ax[0].yaxis.labelpad = 10
ax[0].tick_params(axis="both", which="major", labelsize=13)
ax[0].legend(loc="best", fontsize=12)
ax[1].plot(t, flux_phase / np.max(flux_phase), "C0-", label="point source")
ax[1].plot(t, flux_phase_fin / np.max(flux_phase_fin), "C4-", label="extended source")
ax[1].set_xlabel("time [days]", fontsize=18)
ax[1].set_ylabel("flux [normalized]", fontsize=18)
ax[1].xaxis.labelpad = 10
ax[1].yaxis.labelpad = 10
ax[1].tick_params(axis="both", which="major", labelsize=13)
ax[1].legend(loc="best", fontsize=13)
fig.savefig("kelt9b.pdf", bbox_inches="tight")

# Plot eclipse ingress/egress
fig = plt.figure(figsize=(10, 4))
eps = 0.01
ax = [fig.add_axes([0, 0, 0.5 - eps, 1]), fig.add_axes([0.5 + eps, 0, 0.5 - eps, 1])]

# Plot ingress (time in minutes)
t = t_sec * 60 * 24
idx = t <= t_ingress[-1] * 60 * 24
tmid = 0.5 * t_egress[-1] * 60 * 24
ax[0].plot(t[idx] - tmid, flux_ref[idx] / np.max(flux_ref), "C0-", label="point source")
ax[0].plot(
    t[idx] - tmid,
    flux_ref_fin[idx] / np.max(flux_ref_fin),
    "C4-",
    label="extended source",
)
ax[0].plot(t[idx] - tmid, flux_em[idx] / np.max(flux_em), "C1-", label="uniform")
ax[0].plot(t[idx] - tmid, flux_ld[idx] / np.max(flux_ld), "C1--", label="cosine")

# Plot egress
idx = t >= t_egress[0] * 60 * 24
ax[1].plot(t[idx] - tmid, flux_ref[idx] / np.max(flux_ref), "C0-", label="point source")
ax[1].plot(
    t[idx] - tmid,
    flux_ref_fin[idx] / np.max(flux_ref_fin),
    "C4-",
    label="extended source",
)
ax[1].plot(t[idx] - tmid, flux_em[idx] / np.max(flux_em), "C1-", label="uniform")
ax[1].plot(t[idx] - tmid, flux_ld[idx] / np.max(flux_ld), "C1--", label="cosine")
ax[1].legend(loc="lower right", fontsize=13)

# Make broken axis
ax[0].set_xlim(t_ingress[0] * 60 * 24 - tmid - 1, t_ingress[-1] * 60 * 24 - tmid)
ax[1].set_xlim(t_egress[0] * 60 * 24 - tmid, t_egress[-1] * 60 * 24 - tmid + 1)
ax[0].spines["right"].set_visible(False)
ax[1].spines["left"].set_visible(False)
ax[1].set_yticks([])
d = 0.01
kwargs = dict(transform=ax[0].transAxes, color="k", clip_on=False)
ax[0].plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)
ax[0].plot((1 - d, 1 + d), (-d, +d), **kwargs)
kwargs.update(transform=ax[1].transAxes)
ax[1].plot((-d, +d), (1 - d, 1 + d), **kwargs)
ax[1].plot((-d, +d), (-d, +d), **kwargs)

# Label
ax[0].set_ylabel("flux [normalized]", fontsize=17)
ax[0].set_xlabel("time [minutes]", fontsize=17)
ax[0].xaxis.set_label_coords(0.5, -0.1, transform=fig.transFigure)
ax[0].tick_params(axis="both", which="major", labelsize=14)
ax[1].tick_params(axis="both", which="major", labelsize=14)

# We're done
fig.savefig("kelt9b_eclipse.pdf", bbox_inches="tight")


==> figures/oren_nayar.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import colors
import starry

# Instantiate a starry map
starry.config.lazy = False
map = starry.Map(reflected=True)

# Settings
res = 300
theta_im = np.linspace(0, 360, 9)[1:-1] * np.pi / 180
theta_hr = np.linspace(0, 360, 1000) * np.pi / 180
theta_lr = theta_hr[5::10]
rs = [0, 15, 30, 45]

# Set up the figure
fig = plt.figure(figsize=(12, 8))
ax_im = np.array(
    [
        [
            plt.subplot2grid((4 * len(rs), len(theta_im)), (2 * i, j), rowspan=2)
            for j in range(len(theta_im))
        ]
        for i in range(len(rs))
    ]
)
ax_lc = plt.subplot2grid(
    (4 * len(rs), len(theta_im)),
    (2 * len(rs) + 1, 0),
    colspan=len(theta_im),
    rowspan=2 * len(rs) - 1,
)

# Illumination colormap
cmap = colors.LinearSegmentedColormap.from_list("illum", ["k", "k"], 256)
cmap._init()
alphas = np.linspace(1.0, 0.0, cmap.N + 3)
cmap._lut[:, -1] = alphas
cmap.set_under((0, 0, 0, 1))
cmap.set_over((0, 0, 0, 0))

# Plot the images & light curves
for i, roughness in enumerate(rs):

    # Set the roughness in degrees
    map.roughness = roughness

    # Plot the images for all phases
    img = map.render(
        xs=np.sin(theta_im), ys=0, zs=-np.cos(theta_im), res=res, on94_exact=False,
    )
    for j in range(len(theta_im)):
        if j < len(theta_im) - 1:
            ax_im[i, j].imshow(
                np.pi * img[j],
                origin="lower",
                extent=(-1, 1, -1, 1),
                cmap=cmap,
                vmin=0,
                vmax=1,
            )
            ax_im[i, j].add_artist(plt.Circle((0, 0), 1, ec="w", fc="none"))
        else:
            ax_im[i, j].plot([0, 1], [0, 0], "C{}".format(i), lw=3)
            ax_im[i, j].set_xlim(0, 2.5)
            ax_im[i, j].set_ylim(-1, 1)
            ax_im[i, j].annotate(
                r"$\sigma = {}^\circ$".format(roughness),
                xy=(1, 0),
                xycoords="data",
                xytext=(15, 0),
                textcoords="offset points",
                ha="left",
                va="center",
                fontsize=14,
                color="k",
            )
        ax_im[i, j].axis("off")

    # Plot the analytic light curve
    flux = map.flux(xs=np.sin(theta_hr), ys=0, zs=-np.cos(theta_hr))
    ax_lc.plot(
        theta_hr / (2 * np.pi), flux, color="C{}".format(i),
    )

    # Render the exact Oren-Nayar image and compute
    # the numerical flux based on their Equation (30)
    img = map.render(
        xs=np.sin(theta_lr), ys=0, zs=-np.cos(theta_lr), res=res, on94_exact=True,
    )
    flux_num = np.nansum(img, axis=(1, 2)) * 4 / res ** 2
    ax_lc.plot(
        theta_lr / (2 * np.pi), flux_num, "o", ms=2, color="C{}".format(i),
    )

    # Print the difference
    diff = flux[5::10] - flux_num
    print("std = {:.0f} ppm".format(np.std(diff) * 1e6))

ax_lc.set_xlabel("illumination phase", fontsize=18)
ax_lc.set_ylabel("observed intensity", fontsize=18)
ax_lc.axhline(2 / 3, color="C0", lw=1, ls="--")
ax_lc.annotate(
    "lambertian geometric albedo",
    xy=(0, 2 / 3),
    xycoords="data",
    xytext=(15, 5),
    textcoords="offset points",
    ha="left",
    va="bottom",
    fontsize=10,
    color="C0",
)
ax_lc.set_xlim(0, 1)
ax_lc.set_ylim(-0.05, 0.75)

fig.savefig("oren_nayar.pdf", bbox_inches="tight", dpi=300)


==> figures/pathological.py <==
from support_code import *
import numpy as np
import matplotlib.pyplot as plt

# Setup figure
fig, ax = plt.subplots(2, 4, figsize=(12, 6))
ax = ax.flatten()

# Case 11
visualize_simple(
    ax[0], 0.5488316824842527, 4.03591586925189, 0.34988513192814663, 0.7753986686719786
)
axins0 = ax[0].inset_axes([1.15, 0.0, 1.0, 1.0])
visualize_simple(
    axins0,
    0.5488316824842527,
    4.03591586925189,
    0.34988513192814663,
    0.7753986686719786,
    res=3999,
)
axins0.axis("on")
ax[1].set_visible(False)
x1, x2, y1, y2 = 0.6, 0.7, 0.7, 0.8
axins0.set_xlim(x1, x2)
axins0.set_ylim(y1, y2)
axins0.set_xticks([])
axins0.set_yticks([])
rectangle_patch, connector_lines = ax[0].indicate_inset_zoom(axins0)
rectangle_patch.set_ec("k")
for line in connector_lines:
    line.set_ec("k")

# Case 12
visualize_simple(
    ax[2],
    -0.5488316824842527,
    4.03591586925189 - np.pi,
    0.34988513192814663,
    0.7753986686719786,
)
axins1 = ax[2].inset_axes([1.15, 0.0, 1.0, 1.0])
visualize_simple(
    axins1,
    -0.5488316824842527,
    4.03591586925189 - np.pi,
    0.34988513192814663,
    0.7753986686719786,
    res=3999,
)
axins1.axis("on")
ax[3].set_visible(False)
x1, x2, y1, y2 = 0.6, 0.7, 0.7, 0.8
axins1.set_xlim(x1, x2)
axins1.set_ylim(y1, y2)
axins1.set_xticks([])
axins1.set_yticks([])
rectangle_patch, connector_lines = ax[2].indicate_inset_zoom(axins1)
rectangle_patch.set_ec("k")
for line in connector_lines:
    line.set_ec("k")

# Case 13
visualize_simple(ax[4], 0.5, np.pi, 0.99, 1.5)
axins2 = ax[4].inset_axes([1.15, 0.0, 1.0, 1.0])
visualize_simple(axins2, 0.5, np.pi, 0.99, 1.5)
axins2.axis("on")
ax[5].set_visible(False)
x1, x2, y1, y2 = 0.25, 1.0, -0.625, 0.125
axins2.set_xlim(x1, x2)
axins2.set_ylim(y1, y2)
axins2.set_xticks([])
axins2.set_yticks([])
rectangle_patch, connector_lines = ax[4].indicate_inset_zoom(axins2)
rectangle_patch.set_ec("k")
for line in connector_lines:
    line.set_ec("k")

# Case 14
visualize_simple(ax[6], -0.5, 0, 0.99, 1.5)
axins3 = ax[6].inset_axes([1.15, 0.0, 1.0, 1.0])
visualize_simple(axins3, -0.5, 0, 0.99, 1.5)
axins3.axis("on")
ax[7].set_visible(False)
x1, x2, y1, y2 = 0.25, 1.0, -0.625, 0.125
axins3.set_xlim(x1, x2)
axins3.set_ylim(y1, y2)
axins3.set_xticks([])
axins3.set_yticks([])
rectangle_patch, connector_lines = ax[6].indicate_inset_zoom(axins3)
rectangle_patch.set_ec("k")
for line in connector_lines:
    line.set_ec("k")

# Appearance
for i, axis in enumerate([ax[0], ax[2], ax[4], ax[6]]):
    axis.axis("off")
    axis.annotate(
        "case {}".format(i + 11),
        xy=(0.5, 0.0),
        xycoords="axes fraction",
        xytext=(0, 0),
        textcoords="offset points",
        ha="center",
        va="top",
        fontsize=10,
    )
    axis.set_rasterization_zorder(0)

for axis in [axins0, axins1, axins2, axins3]:
    axis.set_rasterization_zorder(0)

fig.savefig("pathological.pdf", bbox_inches="tight", dpi=300)


==> figures/scattering.py <==
import numpy as np
from matplotlib import pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.patches import FancyArrowPatch
from mpl_toolkits.mplot3d import proj3d


class Arrow3D(FancyArrowPatch):
    """
    From https://stackoverflow.com/a/22867877.
    """

    def __init__(self, xs, ys, zs, *args, **kwargs):
        FancyArrowPatch.__init__(self, (0, 0), (0, 0), *args, **kwargs)
        self._verts3d = xs, ys, zs
        self.shrinkA = 0
        self.shrinkB = 0

    def draw(self, renderer):
        xs3d, ys3d, zs3d = self._verts3d
        xs, ys, zs = proj3d.proj_transform(xs3d, ys3d, zs3d, renderer.M)
        self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))
        FancyArrowPatch.draw(self, renderer)


def add_arrow(ax, u, v, label=None, offset=0.1, **kwargs):
    kwargs["mutation_scale"] = kwargs.get("mutation_scale", 10)
    kwargs["lw"] = kwargs.get("lw", 1)
    kwargs["arrowstyle"] = kwargs.get("arrowstyle", "-|>")
    kwargs["color"] = kwargs.get("color", "k")
    a = Arrow3D([u[0], v[0]], [u[1], v[1]], [u[2], v[2]], **kwargs)
    ax.add_artist(a)

    if label is not None:
        ax.text(
            v[0] * (1 + offset),
            v[1] * (1 + offset),
            v[2] * (1 + offset),
            label,
            transform=ax.transData,
            fontsize=10,
            va="center",
            ha="center",
            clip_on=False,
        )

    return a


def add_projection(ax, u, v, **kwargs):
    kwargs["lw"] = kwargs.get("lw", 0.75)
    kwargs["ls"] = kwargs.get("ls", "--")
    kwargs["color"] = kwargs.get("color", "k")
    kwargs["alpha"] = kwargs.get("alpha", 0.5)
    (l1,) = ax.plot([u[0], v[0]], [u[1], v[1]], [0, 0], **kwargs)
    (l2,) = ax.plot([v[0], v[0]], [v[1], v[1]], [0, v[2]], **kwargs)
    return l1, l2


def normalize(v):
    v = np.array(v, dtype=float)
    return v / np.sqrt(np.sum(v ** 2))


def show_xy_angle(ax, angle, label, r=0.25):
    x = np.linspace(0, 1, 1000)
    ax.plot(r * np.cos(x * angle), r * np.sin(x * angle), "k-", lw=0.75, alpha=0.5)
    ax.text(
        1.5 * r * np.cos(0.5 * angle),
        1.5 * r * np.sin(0.5 * angle),
        0,
        label,
        transform=ax.transData,
        fontsize=10,
        va="center",
        ha="center",
        clip_on=False,
        alpha=0.5,
    )


def show_z_angle(ax, u, label, r=0.5):
    x = np.linspace(0, 1, 1000)
    f = 1 - 0.5 * (x - 1) * x
    fh = 1 - 0.5 * (0.5 - 1) * 0.5
    ax.plot(
        r * (u[0] + x * (zhat[0] - u[0])) * f,
        r * (u[1] + x * (zhat[1] - u[1])) * f,
        r * (u[2] + x * (zhat[2] - u[2])) * f,
        "k-",
        lw=0.75,
        alpha=0.5,
    )
    ax.text(
        1.25 * r * (u[0] + 0.5 * (zhat[0] - u[0])) * fh,
        1.25 * r * (u[1] + 0.5 * (zhat[1] - u[1])) * fh,
        1.25 * r * (u[2] + 0.5 * (zhat[2] - u[2])) * fh,
        label,
        transform=ax.transData,
        fontsize=10,
        va="center",
        ha="center",
        clip_on=False,
        alpha=0.5,
    )


fig = plt.figure(figsize=(6, 6))
ax = fig.add_subplot(111, projection="3d")
ax.view_init(elev=20, azim=20)
ax.set_xlim(-1, 1)
ax.set_ylim(-1, 1)
ax.set_zlim(-1, 1)
ax.axis("off")

# Draw axes
origin = [0, 0, 0]
xhat = [1, 0, 0]
yhat = [0, 1, 0]
zhat = [0, 0, 1]
add_arrow(ax, origin, xhat, label=r"$\widehat{x}$")
add_arrow(ax, origin, yhat, label=r"$\widehat{y}$")
add_arrow(ax, origin, zhat, label=r"$\widehat{z}$")

# Draw surface
x, y = np.meshgrid(np.linspace(-0.5, 0.5, 5), np.linspace(-0.5, 0.5, 5))
z = 0 * x
ax.plot_surface(x, y, z, color="C0", alpha=0.2)

# Draw source vector
s = normalize([0.1, -0.4, 0.4])
add_arrow(ax, s, origin)
add_arrow(ax, origin, s, alpha=0, label=r"$\mathbf{s}$")
add_projection(ax, origin, s)

# Draw observer vector
v = normalize([-0.8, 0.6, 0.4])
add_arrow(ax, origin, v, label=r"$\mathbf{v}$")
add_projection(ax, origin, v)

# Draw angles in the xy plane
phi_i = np.arctan2(s[1], s[0])
phi_r = np.arctan2(v[1], v[0])
show_xy_angle(ax, phi_i, r"$-\phi_i$", 0.25)
show_xy_angle(ax, phi_r, r"$\phi_r$", 0.35)

# Draw angles b/w normal vector and s, v
show_z_angle(ax, s, r"$\vartheta_i$", 0.5)
show_z_angle(ax, v, r"$\vartheta_r$", 0.4)

plt.draw()
bbox = fig.bbox_inches.from_bounds(2, 2.4, 2.6, 2.1)
fig.savefig("scattering.pdf", bbox_inches=bbox)


==> figures/speed.py <==
"""Starry speed and stability tests."""
import starry
import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import dblquad
import theano
import theano.tensor as tt
import theano.sparse as ts
from theano.ifelse import ifelse
from tqdm import tqdm
import time
import warnings


# Config
starry.config.lazy = False
starry.config.quiet = True
warnings.simplefilter("ignore")
HUGE = 1e30
np.random.seed(1234)


# Theano dummy variables
_y = tt.dvector()
_x = tt.dvector()
_xs = tt.dvector()
_ys = tt.dvector()
_zs = tt.dvector()
_xo = tt.dvector()
_yo = tt.dvector()
_ro = tt.dscalar()


class Compare(object):
    """Compare different ways of evaluating the flux."""

    def __init__(self, y):
        self.y = y

    @property
    def y(self):
        return self._y

    @y.setter
    def y(self, y):
        self._y = np.array(y)
        self.ydeg = int(np.sqrt(len(y)) - 1)
        self.map_ref = starry.Map(ydeg=self.ydeg, reflected=True)
        self.map_emi = starry.Map(ydeg=self.ydeg)
        if self.ydeg > 0:
            self.map_ref[1:, :] = y[1:]
            self.map_emi[1:, :] = y[1:]
        self._A1y = ts.dot(self.map_ref.ops.A1, tt.as_tensor_variable(y))

        # Reset
        self.intensity(0.0, 0.0, [0.0], [0.0], [0.0], [0.0], [0.0], 0.0, reset=True)
        self.flux([0.0], [0.0], [0.0], [0.0], [0.0], 0.0, reset=True)
        self.dfluxdro([0.0], [0.0], [0.0], [0.0], [0.0], 0.0, reset=True)
        if self.ydeg > 0:
            self.flux_emitted([0.0], [0.0], [0.0], [0.0], [0.0], 0.0, reset=True)
            self.dfluxdro_emitted([0.0], [0.0], [0.0], [0.0], [0.0], 0.0, reset=True)

    def intensity(self, y, x, xs, ys, zs, xo, yo, ro, reset=False):

        if reset or not hasattr(self, "_intensity"):

            def theano_code(y, x, xs, ys, zs, xo, yo, ro):

                # Get the z coord
                z = tt.sqrt(1 - x ** 2 - y ** 2)

                # Compute the intensity
                pT = self.map_ref.ops.pT(x, y, z)

                # Weight the intensity by the illumination
                # Dot the polynomial into the basis
                intensity = tt.shape_padright(tt.dot(pT, self._A1y))

                # Weight the intensity by the illumination
                xyz = tt.concatenate(
                    (
                        tt.reshape(x, [1, -1]),
                        tt.reshape(y, [1, -1]),
                        tt.reshape(z, [1, -1]),
                    )
                )
                I = self.map_ref.ops.compute_illumination_point_source(
                    xyz,
                    xs,
                    ys,
                    zs,
                    tt.as_tensor_variable(0.0),
                    tt.as_tensor_variable(np.array(False)),
                )
                intensity = tt.switch(tt.isnan(intensity), intensity, intensity * I)[
                    0, 0
                ]

                # Check if the point is visible
                result = ifelse(
                    ((x - xo) ** 2 + (y - yo) ** 2 < ro ** 2)[0],
                    tt.as_tensor_variable(0.0).astype(tt.config.floatX),
                    ifelse(
                        (x ** 2 + y ** 2 > 1)[0],
                        tt.as_tensor_variable(0.0).astype(tt.config.floatX),
                        intensity,
                    ),
                )
                return result

            self._intensity = theano.function(
                [_y, _x, _xs, _ys, _zs, _xo, _yo, _ro],
                theano_code(_y, _x, _xs, _ys, _zs, _xo, _yo, _ro),
            )

        return self.map_ref.amp * self._intensity(
            np.array([y]), np.array([x]), xs, ys, zs, xo, yo, ro
        )

    def flux(self, xs, ys, zs, xo, yo, ro, reset=False):

        if reset or not hasattr(self, "_flux"):

            def theano_code(xs, ys, zs, xo, yo, ro):
                theta = tt.zeros_like(xo)
                zo = tt.ones_like(xo)
                inc = tt.as_tensor_variable(np.pi / 2).astype(tt.config.floatX)
                obl = tt.as_tensor_variable(0.0).astype(tt.config.floatX)
                u = tt.as_tensor_variable([-1.0]).astype(tt.config.floatX)
                f = tt.as_tensor_variable([np.pi]).astype(tt.config.floatX)
                y = tt.as_tensor_variable(self.y).astype(tt.config.floatX)
                return self.map_ref.ops.flux_point_source(
                    theta, xs, ys, zs, xo, yo, zo, ro, inc, obl, y, u, f, 0.0
                )

            self._flux = theano.function(
                [_xs, _ys, _zs, _xo, _yo, _ro],
                theano_code(_xs, _ys, _zs, _xo, _yo, _ro),
            )

        flux = self.map_ref.amp * self._flux(xs, ys, zs, xo, yo, ro)
        err = np.max(flux) - np.min(flux)
        return np.median(flux), err

    def dfluxdro(self, xs, ys, zs, xo, yo, ro, reset=False):

        if reset or not hasattr(self, "_dfluxdro"):

            def theano_code(xs, ys, zs, xo, yo, ro):
                theta = tt.zeros_like(xo)
                zo = tt.ones_like(xo)
                inc = tt.as_tensor_variable(np.pi / 2).astype(tt.config.floatX)
                obl = tt.as_tensor_variable(0.0).astype(tt.config.floatX)
                u = tt.as_tensor_variable([-1.0]).astype(tt.config.floatX)
                f = tt.as_tensor_variable([np.pi]).astype(tt.config.floatX)
                y = tt.as_tensor_variable(self.y).astype(tt.config.floatX)
                return theano.grad(
                    self.map_ref.ops.flux_point_source(
                        theta, xs, ys, zs, xo, yo, zo, ro, inc, obl, y, u, f, 0.0
                    )[0],
                    ro,
                )

            self._dfluxdro = theano.function(
                [_xs, _ys, _zs, _xo, _yo, _ro],
                theano_code(_xs, _ys, _zs, _xo, _yo, _ro),
            )

        return self.map_ref.amp * self._dfluxdro(xs, ys, zs, xo, yo, ro), np.nan

    def flux_emitted(self, xs, ys, zs, xo, yo, ro, reset=False):

        if reset or not hasattr(self, "_flux_emitted"):

            def theano_code(xo, yo, ro):
                theta = tt.zeros_like(xo)
                zo = tt.ones_like(xo)
                inc = tt.as_tensor_variable(np.pi / 2).astype(tt.config.floatX)
                obl = tt.as_tensor_variable(0.0).astype(tt.config.floatX)
                u = tt.as_tensor_variable([-1.0]).astype(tt.config.floatX)
                f = tt.as_tensor_variable([np.pi]).astype(tt.config.floatX)
                y = tt.as_tensor_variable(self.y).astype(tt.config.floatX)
                return self.map_emi.ops.flux(theta, xo, yo, zo, ro, inc, obl, y, u, f)

            self._flux_emitted = theano.function(
                [_xo, _yo, _ro], theano_code(_xo, _yo, _ro),
            )

        flux = self.map_emi.amp * self._flux_emitted(xo, yo, ro)
        err = np.max(flux) - np.min(flux)
        return np.median(flux), err

    def dfluxdro_emitted(self, xs, ys, zs, xo, yo, ro, reset=False):

        if reset or not hasattr(self, "_dfluxdro_emitted"):

            def theano_code(xo, yo, ro):
                theta = tt.zeros_like(xo)
                zo = tt.ones_like(xo)
                inc = tt.as_tensor_variable(np.pi / 2).astype(tt.config.floatX)
                obl = tt.as_tensor_variable(0.0).astype(tt.config.floatX)
                u = tt.as_tensor_variable([-1.0]).astype(tt.config.floatX)
                f = tt.as_tensor_variable([np.pi]).astype(tt.config.floatX)
                y = tt.as_tensor_variable(self.y).astype(tt.config.floatX)
                return theano.grad(
                    self.map_emi.ops.flux(theta, xo, yo, zo, ro, inc, obl, y, u, f)[0],
                    ro,
                )

            self._dfluxdro_emitted = theano.function(
                [_xo, _yo, _ro], theano_code(_xo, _yo, _ro),
            )

        return self.map_emi.amp * self._dfluxdro_emitted(xo, yo, ro), np.nan

    def flux_brute(self, xs, ys, zs, xo, yo, ro, res=999, **kwargs):
        # Compute the flux by brute force grid integration
        img = self.map_ref.render(xs=xs, ys=ys, zs=zs, res=res)
        (lat, lon), (x, y, z) = self.map_ref.ops.compute_ortho_grid(res)
        idx = (x - xo) ** 2 + (y - yo) ** 2 > ro ** 2
        return np.nansum(img.flat[idx]) * 4 / res ** 2, np.nan

    def flux_quad(self, xs, ys, zs, xo, yo, ro, epsabs=1e-3, epsrel=1e-3, **kwargs):
        # Compute the double integral numerically
        val, err = dblquad(
            self.intensity,
            -1,
            1,
            lambda x: -np.sqrt(1 - x ** 2),
            lambda x: np.sqrt(1 - x ** 2),
            epsabs=epsabs,
            epsrel=epsrel,
            args=(
                np.atleast_1d(xs),
                np.atleast_1d(ys),
                np.atleast_1d(zs),
                np.atleast_1d(xo),
                np.atleast_1d(yo),
                ro,
            ),
        )
        return val, err

    def display(
        self,
        xs,
        ys,
        zs,
        xo,
        yo,
        ro,
        ax=None,
        res=999,
        cmap="plasma",
        occultor_color="k",
    ):
        """Render an imshow view of the map."""
        # Render
        img = self.map_ref.render(xs=xs, ys=ys, zs=zs, res=res)

        # Mask the occultor
        (lat, lon), (x, y, z) = self.map_ref.ops.compute_ortho_grid(res)
        idx = (x - xo) ** 2 + (y - yo) ** 2 <= ro ** 2
        img.flat[idx] = HUGE

        # Mask the night side
        img[img == 0.0] = -HUGE

        # Figure out imshow limits
        cmap = plt.get_cmap(cmap)
        cmap.set_over(occultor_color)
        cmap.set_under("k")
        viz = img[np.abs(img) < HUGE]
        if len(viz):
            vmin = np.nanmin(viz)
            vmax = np.nanmax(viz)
        else:
            vmin = 0
            vmax = 1

        # Display
        if ax is None:
            fig, ax = plt.subplots(1)
            ax.axis("off")
        ax.imshow(
            img, origin="lower", cmap=cmap, vmin=vmin, vmax=vmax, extent=(-1, 1, -1, 1),
        )
        ax.add_artist(plt.Circle((xo, yo), ro, edgecolor="w", color=occultor_color))

        return ax

    def _run(self, func, nt=1, *args, **kwargs):
        t = time.time()
        val, err = func(*args, **kwargs)
        return (time.time() - t) / nt, val, err

    def compare(
        self,
        xs,
        ys,
        zs,
        xo,
        yo,
        ro,
        res=999,
        nt=1000,
        epsabs=1e-3,
        epsrel=1e-3,
        figname="speed.pdf",
    ):
        """Compare different integration schemes."""

        # Initialize
        yfull = np.array(self.y)
        teval = np.zeros((6, ydeg + 1)) * np.nan
        value = np.zeros((6, ydeg + 1)) * np.nan
        error = np.zeros((6, ydeg + 1)) * np.nan

        # Params for the comparison
        kwargs = dict(xs=xs, ys=ys, zs=zs, xo=xo, yo=yo, ro=ro)

        # Vectorized params (for the starry computation)
        # HACK: We perturb them close to the machine level, and compute
        # the "error" as the max-min difference in the flux over
        # the interval. This is essentially a probe of the condition number
        # of the starry algorithm.
        kwargs_vec = dict(kwargs)
        for key in ["xs", "ys", "zs", "xo", "yo"]:
            kwargs_vec[key] *= np.ones(nt) + 1e-15 * np.random.randn(nt)

        styles = [
            ("starry: reflected", "C0", "-"),
            ("starry: reflected (grad)", "C0", "--"),
            ("starry: emitted", "C4", "-"),
            ("starry: emitted (grad)", "C4", "--"),
            ("grid", "C1", "-"),
            ("dblquad", "C3", "-"),
        ]

        # Loop over all degrees
        for l in tqdm(range(ydeg + 1)):
            self.y = yfull[: (l + 1) ** 2]
            teval[0, l], value[0, l], error[0, l] = self._run(
                self.flux, nt, **kwargs_vec
            )
            teval[1, l], value[1, l], error[1, l] = self._run(
                self.dfluxdro, nt, **kwargs_vec
            )
            if l > 0:
                teval[2, l], value[2, l], error[2, l] = self._run(
                    self.flux_emitted, nt, **kwargs_vec
                )
                teval[3, l], value[3, l], error[3, l] = self._run(
                    self.dfluxdro_emitted, nt, **kwargs_vec
                )
            teval[4, l], value[4, l], error[4, l] = self._run(
                self.flux_brute, res=res, **kwargs
            )
            teval[5, l], value[5, l], error[5, l] = self._run(
                self.flux_quad, epsabs=epsabs, epsrel=epsrel, **kwargs
            )

        # HACK: Zero-degree emitted light maps are limb-darkened maps,
        # so let's just set them equal to the l = 1 result for
        # simplicity
        teval[2, 0], value[2, 0], error[2, 0] = teval[2, 1], value[2, 1], error[2, 1]
        teval[3, 0], value[3, 0], error[3, 0] = teval[3, 1], value[3, 1], error[3, 1]

        # HACK: If there's no occultation, the deriv with respect to the radius
        # is trivially zero, so the computation time is really tiny. Starry
        # computes derivatives *whenever* the flux is computed, so we'll
        # just set the evaluation time to be that of the flux call.
        if ro == 0:
            teval[1] = teval[0]
            teval[3] = teval[2]

        # HACK: Compute the error on the numerical solution
        # assuming the starry solution is the ground truth
        error[4] = np.abs(value[4] - value[0])
        error[5] = np.abs(value[5] - value[0])

        # HACK: Propagate the error to the starry-grad terms
        # (identical by construction)
        error[1] = error[0]
        error[3] = error[2]

        # Marker size is proportional to log error
        def ms(error):
            return 18 + min(0, max(-16, np.log10(error)))

        # Plot it
        fig = plt.figure(figsize=(10, 4))
        ax = plt.subplot2grid((2, 12), (0, 0), colspan=9, rowspan=2)
        axleg1 = plt.subplot2grid((2, 12), (0, 9), colspan=3)
        axleg2 = plt.subplot2grid((2, 12), (1, 9), colspan=3)
        axleg1.axis("off")
        axleg2.axis("off")
        ax.set_xlabel("Spherical harmonic degree", fontsize=14)
        ax.set_xticks(range(ydeg + 1))
        for tick in ax.get_xticklabels() + ax.get_yticklabels():
            tick.set_fontsize(12)
        ax.set_ylabel("Evaluation time [seconds]", fontsize=14)

        # Starry
        for n in range(len(teval)):
            for l in range(ydeg + 1):
                ax.plot(l, teval[n, l], "o", color=styles[n][1], ms=ms(error[n, l]))
                if n in [0, 3, 4, 5]:
                    logerr = np.round(max(-16, np.log10(error[n, l])))
                    ax.annotate(
                        "{:.0f}".format(logerr),
                        xy=(l, teval[n, l]),
                        xycoords="data",
                        xytext=(0, 10 if n < 4 else 0),
                        textcoords="offset points",
                        va="center",
                        ha="center",
                        fontsize=6,
                        color=("k" if n < 4 else "w"),
                    )
            ax.plot(
                range(ydeg + 1),
                teval[n],
                color=styles[n][1],
                ls=styles[n][2],
                lw=1,
                alpha=0.25,
            )
            axleg1.plot(
                [0, 1], [0, 1], color=styles[n][1], ls=styles[n][2], label=styles[n][0]
            )
        ax.set_yscale("log")
        ax.set_yticks([1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1e0, 1e1])
        axleg1.set_xlim(2, 3)
        leg = axleg1.legend(loc="center", frameon=False, fontsize=8)
        leg.set_title("method", prop={"weight": "bold", "size": 10})
        for logerr in [-16, -12, -8, -4, 0]:
            axleg2.plot(
                [0, 1],
                [0, 1],
                "o",
                color="gray",
                ms=ms(10 ** logerr),
                label=r"$%3d$" % logerr,
            )
        axleg2.set_xlim(2, 3)
        leg = axleg2.legend(loc="center", labelspacing=1, frameon=False, fontsize=8)
        leg.set_title("log error", prop={"weight": "bold", "size": 10})
        fig.savefig(figname, bbox_inches="tight")
        plt.close()

        # Restore
        self.y = yfull


if __name__ == "__main__":

    # Typical occultation
    xs = -0.5
    ys = 0.5
    zs = 0.5
    xo = -0.5
    yo = -0.1
    ro = 1.25
    ydeg = 10
    y = np.ones((ydeg + 1) ** 2)
    cmp = Compare(y=y)
    cmp.compare(xs, ys, zs, xo, yo, ro, figname="speed.pdf")

    # Typical phase curve
    xs = -0.5
    ys = 0.5
    zs = 0.5
    xo = 0
    yo = 0
    ro = 0
    ydeg = 10
    y = np.ones((ydeg + 1) ** 2)
    cmp = Compare(y=y)
    cmp.compare(xs, ys, zs, xo, yo, ro, figname="speed_no_occ.pdf")


==> figures/support_code/__init__.py <==
from .viz import visualize, visualize_simple
from .geometry import get_angles
from .utils import *


==> figures/support_code/geometry.py <==
import numpy as np
from .utils import *


def on_dayside(b, theta, costheta, sintheta, x, y):
    """Return True if a point is on the dayside."""
    xr = x * costheta + y * sintheta
    yr = -x * sintheta + y * costheta
    term = 1 - xr ** 2
    yt = b * np.sqrt(term)
    return yr >= yt


def sort_phi(b, theta, costheta, sintheta, bo, ro, phi):
    """
    Sort a pair of `phi` angles.
    
    The basic rule here: the direction phi1 -> phi2 must 
    always span the dayside.
    """
    # First ensure the range is correct
    phi1, phi2 = phi
    phi = np.array([phi1, phi2]) % (2 * np.pi)
    if phi[1] < phi[0]:
        phi = np.array([phi[0], phi[1] + 2 * np.pi])

    # Now take the midpoint and check that it's on-planet and on the
    # dayside. If not, we swap the integration limits.
    phim = np.mean(phi)
    x = ro * np.cos(phim)
    y = bo + ro * np.sin(phim)
    if (x ** 2 + y ** 2 > 1) or not on_dayside(b, theta, costheta, sintheta, x, y):
        phi = np.array([phi2, phi1]) % (2 * np.pi)
    if phi[1] < phi[0]:
        phi = np.array([phi[0], phi[1] + 2 * np.pi])
    return phi


def sort_xi(b, theta, costheta, sintheta, bo, ro, xi):
    """Sort a pair of `xi` angles.
    
    The basic rule here: the direction xi2 --> xi1 must
    always span the inside of the occultor. (Note that
    the limits of the `T` integral are xi2 --> xi1, since
    we integrate *clockwise* along the arc.) Since xi
    is limited to the range [0, pi], enforcing this is
    actually trivial: we just need to make sure they are
    arranged in decreasing order.
    """
    xi1, xi2 = xi
    xi = np.array([xi1, xi2]) % (2 * np.pi)
    if xi[0] < xi[1]:
        xi = np.array([xi[1], xi[0]])
    return xi


def sort_lam(b, theta, costheta, sintheta, bo, ro, lam):
    """
    Sort a pair of `lam` angles.
    
    The basic rule here: the direction lam1 --> lam2
    must always span the inside of the occultor and the
    dayside.
    """
    # First ensure the range is correct
    lam1, lam2 = lam
    lam = np.array([lam1, lam2]) % (2 * np.pi)
    if lam[1] < lam[0]:
        lam = np.array([lam[0], lam[1] + 2 * np.pi])

    # Now take the midpoint and ensure it is inside
    # the occultor *and* on the dayside. If not, swap
    # the integration limits.
    lamm = np.mean(lam)
    x = np.cos(lamm)
    y = np.sin(lamm)
    if x ** 2 + (y - bo) ** 2 > ro ** 2 or not on_dayside(
        b, theta, costheta, sintheta, x, y,
    ):
        lam = np.array([lam2, lam1]) % (2 * np.pi)

    if lam[1] < lam[0]:
        lam = np.array([lam[0], lam[1] + 2 * np.pi])

    return lam


def get_roots(b, theta, costheta, sintheta, bo, ro, gradient=False):
    # We'll solve for occultor-terminator intersections
    # in the frame where the semi-major axis of the
    # terminator ellipse is aligned with the x axis
    xo = bo * sintheta
    yo = bo * costheta

    # Special case: b = 0
    if np.abs(b) < STARRY_B_ZERO_TOL:

        # Roots
        x = np.array([])
        term = np.sqrt(ro ** 2 - yo ** 2)
        if np.abs(xo + term) < 1:
            x = np.append(x, xo + term)
        if np.abs(xo - term) < 1:
            x = np.append(x, xo - term)
        x = np.array(list(set(x)))

        # Derivatives
        if yo < 0:
            s = 1
        else:
            s = -1
        dxdb = s * np.sqrt((1 - x ** 2) * (ro ** 2 - (x - xo) ** 2)) / (x - xo)
        dxdtheta = bo * (
            costheta - s * np.sqrt(ro ** 2 - (x - xo) ** 2) / (x - xo) * sintheta
        )
        dxdbo = sintheta + s * np.sqrt(ro ** 2 - (x - xo) ** 2) / (x - xo) * costheta
        dxdro = ro / (x - xo)

    # Need to solve a quartic
    else:

        # Get the roots (eigenvalue problem)
        A = (1 - b ** 2) ** 2
        B = -4 * xo * (1 - b ** 2)
        C = -2 * (
            b ** 4
            + ro ** 2
            - 3 * xo ** 2
            - yo ** 2
            - b ** 2 * (1 + ro ** 2 - xo ** 2 + yo ** 2)
        )
        D = -4 * xo * (b ** 2 - ro ** 2 + xo ** 2 + yo ** 2)
        E = (
            b ** 4
            - 2 * b ** 2 * (ro ** 2 - xo ** 2 + yo ** 2)
            + (ro ** 2 - xo ** 2 - yo ** 2) ** 2
        )
        roots = np.roots([A, B, C, D, E]) + 0j

        # Polish the roots using Newton's method on the *original*
        # function, which is more stable than the quartic expression.
        x = []
        dxdb = []
        dxdtheta = []
        dxdbo = []
        dxdro = []
        for n in range(len(roots)):

            # We're looking for the intersection of the function
            #
            #     y1 = b * sqrt(1 - x^2)
            #
            # and the function
            #
            #     y2 = yo +/- sqrt(ro^2 - (x - xo^2))
            #
            # Let's figure out which of the two cases (+/-) this
            # root is a solution to. We're then going to polish
            # the root by minimizing the function
            #
            #     f = y1 - y2
            #
            A = np.sqrt(1 - roots[n] ** 2)
            B = np.sqrt(ro ** 2 - (roots[n] - xo) ** 2)
            absfp = np.abs(b * A - yo + B)
            absfm = np.abs(b * A - yo - B)
            if np.argmin([absfp, absfm]) == 0:
                s = 1
                absf = absfp
            else:
                s = -1
                absf = absfm

            # Some roots may instead correspond to
            #
            #     y = -b * sqrt(1 - x^2)
            #
            # which is the wrong half of the terminator ellipse.
            # Let's only move forward if |f| is decently small.
            if absf < STARRY_ROOT_TOL_LOW:

                # Apply Newton's method to polish the root
                minf = np.inf
                for k in range(STARRY_ROOT_MAX_ITER):
                    A = np.sqrt(1 - roots[n] ** 2)
                    B = np.sqrt(ro ** 2 - (roots[n] - xo) ** 2)
                    f = b * A + s * B - yo
                    absf = np.abs(f)
                    if absf < minf:
                        minf = absf
                        minx = roots[n]
                        if minf <= STARRY_ROOT_TOL_HIGH:
                            break
                    df = -(b * roots[n] / A + s * (roots[n] - xo) / B)
                    roots[n] -= f / df

                # Only keep the root if the solver actually converged
                if minf < STARRY_ROOT_TOL_MED:

                    # Only keep the root if it's real
                    if (
                        np.abs(minx.imag) < STARRY_ROOT_TOL_HIGH
                        and np.abs(minx.real) <= 1
                    ):

                        # Discard the (tiny) imaginary part
                        minx = minx.real

                        # Check that we haven't included this root already
                        good = True
                        for xk in x:
                            if np.abs(xk - minx) < STARRY_ROOT_TOL_DUP:
                                good = False
                                break
                        if good:

                            # Store the root
                            x += [minx]

                            # Now compute its derivatives
                            q = (ro ** 2 - (minx - xo) ** 2) ** 0.5
                            p = (1 - minx ** 2) ** 0.5
                            v = (minx - xo) / q
                            w = b / p
                            t = 1 / (-w * minx - s * v)
                            dxdb += [-t * p]
                            dxdtheta += [-t * bo * (sintheta + s * v * costheta)]
                            dxdbo += [t * (costheta - s * v * sintheta)]
                            dxdro += [-t * s * ro / q]

    # Convert to arrays
    x = np.array(x)
    dxdb = np.array(dxdb)
    dxdtheta = np.array(dxdtheta)
    dxdbo = np.array(dxdbo)
    dxdro = np.array(dxdro)

    # Check if the extrema of the terminator ellipse are occulted
    e1 = costheta ** 2 + (sintheta - bo) ** 2 < ro ** 2 + STARRY_ROOT_TOL_HIGH
    e2 = costheta ** 2 + (sintheta + bo) ** 2 < ro ** 2 + STARRY_ROOT_TOL_HIGH

    # One is occulted, the other is not.
    # Usually we should have a single root, but
    # pathological cases with 3 roots (and maybe 4?)
    # are also possible.
    if (e1 and not e1) or (e2 and not e1):
        if (len(x) == 0) or (len(x) == 2):
            # TODO: Fix this case if it ever shows up
            print("ERROR: Solver did not find the correct number of roots.")
            breakpoint()

    # There is one root but none of the extrema are occulted.
    # This likely corresponds to a grazing occultation of the
    # dayside or nightside.
    if len(x) == 1:
        if not e1 and not e2:
            # TODO: Check this more rigorously? For now
            # we just delete the root.
            x = np.array([])
            dxdb = np.array([])
            dxdtheta = np.array([])
            dxdbo = np.array([])
            dxdro = np.array([])

    # Return the value of the roots
    if gradient:
        return x, (dxdb, dxdtheta, dxdbo, dxdro)
    else:
        return x


def get_angles(b, theta, costheta, sintheta, bo, ro):

    # Trivial cases
    if bo <= ro - 1 + STARRY_COMPLETE_OCC_TOL:

        # Complete occultation
        return (
            np.array([]),
            np.array([]),
            np.array([]),
            FLUX_ZERO,
        )

    elif bo >= 1 + ro - STARRY_NO_OCC_TOL:

        # No occultation
        return (
            np.array([]),
            np.array([]),
            np.array([]),
            FLUX_SIMPLE_REFL,
        )

    # Hack. This grazing configuration leads to instabilities
    # in the root solver. Let's avoid it.
    if 1 - ro < bo < 1 - ro + STARRY_GRAZING_TOL:
        bo = 1 - ro + STARRY_GRAZING_TOL

    # Get the points of intersection between the occultor & terminator
    # These are the roots to a quartic equation.
    xo = bo * sintheta
    yo = bo * costheta
    x = get_roots(b, theta, costheta, sintheta, bo, ro)

    # P-Q
    if len(x) == 0:

        # Trivial: use the standard starry algorithm
        phi = np.array([])
        lam = np.array([])
        xi = np.array([])

        if np.abs(1 - ro) <= bo <= 1 + ro:

            # The occultor intersects the limb at this point
            q = (1 - ro ** 2 + bo ** 2) / (2 * bo)
            x = (1 - STARRY_ANGLE_TOL) * np.sqrt(1 - q ** 2)
            y = (1 - STARRY_ANGLE_TOL) * q

            if on_dayside(b, theta, costheta, sintheta, x, y):

                # This point is guaranteed to be on the night side
                # We're going to check if it's under the occultor or not
                x = (1 - STARRY_ANGLE_TOL) * np.cos(theta + 3 * np.pi / 2)
                y = (1 - STARRY_ANGLE_TOL) * np.sin(theta + 3 * np.pi / 2)

                if x ** 2 + (y - bo) ** 2 <= ro ** 2:

                    # The occultor is blocking some daylight
                    # and all of the night side
                    code = FLUX_SIMPLE_OCC

                else:

                    # The occultor is only blocking daylight
                    code = FLUX_SIMPLE_OCC_REFL

            else:

                # This point is guaranteed to be on the day side
                # We're going to check if it's under the occultor or not
                x = (1 - STARRY_ANGLE_TOL) * np.cos(theta + np.pi / 2)
                y = (1 - STARRY_ANGLE_TOL) * np.sin(theta + np.pi / 2)

                if x ** 2 + (y - bo) ** 2 <= ro ** 2:

                    # The occultor is blocking some night side
                    # and all of the day side
                    code = FLUX_ZERO

                else:

                    # The occultor is only blocking the night side
                    code = FLUX_SIMPLE_REFL
        else:

            # The occultor does not intersect the limb or the terminator
            if on_dayside(b, theta, costheta, sintheta, 0, bo):

                # The occultor is only blocking daylight
                code = FLUX_SIMPLE_OCC_REFL

            else:

                # The occultor is only blocking the night side
                code = FLUX_SIMPLE_REFL

    # P-Q-T
    elif len(x) == 1:

        # PHI
        # ---

        # Angle of intersection with limb
        phi_l = np.arcsin((1 - ro ** 2 - bo ** 2) / (2 * bo * ro))
        # There are always two points; always pick the one
        # that's on the dayside for definiteness
        if not on_dayside(
            b, theta, costheta, sintheta, ro * np.cos(phi_l), (bo + ro * np.sin(phi_l))
        ):
            phi_l = np.pi - phi_l

        # Angle of intersection with the terminator
        phi_t = theta + np.arctan2(b * np.sqrt(1 - x[0] ** 2) - yo, x[0] - xo)

        # Now ensure phi *only* spans the dayside.
        phi = sort_phi(b, theta, costheta, sintheta, bo, ro, np.array([phi_l, phi_t]),)

        # LAMBDA
        # ------

        # Angle of intersection with occultor
        lam_o = np.arcsin((1 - ro ** 2 + bo ** 2) / (2 * bo))
        # There are always two points; always pick the one
        # that's on the dayside for definiteness
        if not on_dayside(b, theta, costheta, sintheta, np.cos(lam_o), np.sin(lam_o)):
            lam_o = np.pi - lam_o

        # Angle of intersection with the terminator
        lam_t = theta
        # There are always two points; always pick the one
        # that's inside the occultor
        if np.cos(lam_t) ** 2 + (np.sin(lam_t) - bo) ** 2 > ro ** 2:
            lam_t = np.pi + theta

        # Now ensure lam *only* spans the inside of the occultor.
        lam = sort_lam(b, theta, costheta, sintheta, bo, ro, np.array([lam_o, lam_t]),)

        # XI
        # --

        # Angle of intersection with occultor
        xi_o = np.arctan2(np.sqrt(1 - x[0] ** 2), x[0])

        # Angle of intersection with the limb
        if (1 - xo) ** 2 + yo ** 2 < ro ** 2:
            xi_l = 0
        else:
            xi_l = np.pi

        # Now ensure xi *only* spans the inside of the occultor.
        xi = sort_xi(b, theta, costheta, sintheta, bo, ro, np.array([xi_l, xi_o]),)

        # In all cases, we're computing the dayside occulted flux
        code = FLUX_DAY_OCC

    # P-T
    elif len(x) == 2:

        # Angles are easy
        lam = []
        phi = np.sort(
            (theta + np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)) % (2 * np.pi)
        )
        xi = np.sort(np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi))

        # Cases
        if bo <= 1 - ro:

            # No intersections with the limb (easy)
            phi = sort_phi(b, theta, costheta, sintheta, bo, ro, phi,)
            xi = sort_xi(b, theta, costheta, sintheta, bo, ro, xi,)
            code = FLUX_DAY_OCC

        else:

            # The occultor intersects the limb, so we need to
            # integrate along the simplest path.

            # 1. Rotate the points of intersection into a frame where the
            # semi-major axis of the terminator ellipse lies along the x axis
            # We're going to choose xi[0] to be the rightmost point in
            # this frame, so that the integration is counter-clockwise along
            # the terminator to xi[1].
            x = costheta * np.cos(xi) - b * sintheta * np.sin(xi)
            y = sintheta * np.cos(xi) + b * costheta * np.sin(xi)
            xr = x * costheta + y * sintheta
            if xr[1] > xr[0]:
                xi = np.array([xi[1], xi[0]])

            # 2. Now we need the point corresponding to xi[1] to be the same as the
            # point corresponding to phi[0] in order for the path to be continuous
            x_xi1 = costheta * np.cos(xi[1]) - b * sintheta * np.sin(xi[1])
            y_xi1 = sintheta * np.cos(xi[1]) + b * costheta * np.sin(xi[1])
            x_phi = ro * np.cos(phi)
            y_phi = bo + ro * np.sin(phi)
            if np.argmin((x_xi1 - x_phi) ** 2 + (y_xi1 - y_phi) ** 2) == 1:
                phi = np.array([phi[1], phi[0]])

            # 3. Compare the *curvature* of the two sides of the
            # integration area. The curvatures are similar (i.e., same sign)
            # when cos(theta) < 0, in which case we must integrate *clockwise* along P.
            if costheta < 0:
                # Integrate *clockwise* along P
                if phi[0] < phi[1]:
                    phi = np.array([phi[0] + 2 * np.pi, phi[1]])
            else:
                # Integrate *counter-clockwise* along P
                if phi[1] < phi[0]:
                    phi = np.array([phi[0], phi[1] + 2 * np.pi])

            # 4. Determine the integration code. Let's identify the midpoint
            # along each integration path and average their (x, y)
            # coordinates to determine what kind of region we are
            # bounding.
            xim = np.mean(xi)
            x_xi = costheta * np.cos(xim) - b * sintheta * np.sin(xim)
            y_xi = sintheta * np.cos(xim) + b * costheta * np.sin(xim)
            phi_mean = np.mean(phi)
            x_phi = ro * np.cos(phi_mean)
            y_phi = bo + ro * np.sin(phi_mean)
            x = 0.5 * (x_xi + x_phi)
            y = 0.5 * (y_xi + y_phi)
            if on_dayside(b, theta, costheta, sintheta, x, y):
                if x ** 2 + (y - bo) ** 2 < ro ** 2:
                    # Dayside under occultor
                    code = FLUX_DAY_OCC
                    # We need to reverse the integration path, since
                    # the terminator is *under* the arc along the limb
                    # and we should instead start at the *leftmost* xi
                    # value.
                    phi = np.array([phi[1], phi[0]])
                    xi = np.array([xi[1], xi[0]])
                else:
                    # Dayside visible
                    code = FLUX_DAY_VIS
                    if b < 0:
                        phi = np.array([phi[1], phi[0]])
                        xi = np.array([xi[1], xi[0]])
            else:
                if x ** 2 + (y - bo) ** 2 < ro ** 2:
                    # Nightside under occultor
                    code = FLUX_NIGHT_OCC
                else:
                    # Nightside visible
                    code = FLUX_NIGHT_VIS

    # There's a pathological case with 3 roots
    elif len(x) == 3:

        # Pre-compute some angles
        x = np.sort(x)
        phi_l = np.arcsin((1 - ro ** 2 - bo ** 2) / (2 * bo * ro))
        lam_o = np.arcsin((1 - ro ** 2 + bo ** 2) / (2 * bo))

        # We need to do this case-by-case
        if b > 0:

            if (-1 - xo) ** 2 + yo ** 2 < ro ** 2:

                x = np.array([x[2], x[1], x[0]])
                phi_t = np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)
                phi = np.append(theta + phi_t, phi_l,) % (2 * np.pi)

                # NOTE: Looks silly but simplest way to make jax-compliant
                while phi[1] < phi[0]:
                    phi = np.array([phi[0], phi[1] + 2 * np.pi, phi[2], phi[3]])
                while phi[2] < phi[1]:
                    phi = np.array([phi[0], phi[1], phi[2] + 2 * np.pi, phi[3]])
                while phi[3] < phi[2]:
                    phi = np.array([phi[0], phi[1], phi[2], phi[3] + 2 * np.pi])

                xi_o = np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi)
                xi = np.append(xi_o, np.pi)
                xi = np.array([xi[1], xi[0], xi[3], xi[2]])
                lam = np.array([lam_o, np.pi + theta,]) % (2 * np.pi)
                if lam[1] < lam[0]:
                    lam = np.array([lam[0], lam[1] + 2 * np.pi])

            else:

                x = np.array([x[1], x[0], x[2]])
                phi_t = np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)
                phi = np.append(theta + phi_t, np.pi - phi_l,) % (2 * np.pi)
                phi = np.array([phi[0], phi[1], phi[3], phi[2]])

                # NOTE: Looks silly but simplest way to make jax-compliant
                while phi[1] < phi[0]:
                    phi = np.array([phi[0], phi[1] + 2 * np.pi, phi[2], phi[3]])
                while phi[2] < phi[1]:
                    phi = np.array([phi[0], phi[1], phi[2] + 2 * np.pi, phi[3]])
                while phi[3] < phi[2]:
                    phi = np.array([phi[0], phi[1], phi[2], phi[3] + 2 * np.pi])

                xi_o = np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi)
                xi = np.append(xi_o, 0.0)
                xi = np.array([xi[1], xi[0], xi[2], xi[3]])
                lam = np.array([theta, np.pi - lam_o,]) % (2 * np.pi)
                if lam[1] < lam[0]:
                    lam = np.array([lam[0], lam[1] + 2 * np.pi])

            code = FLUX_TRIP_DAY_OCC

        else:

            if (-1 - xo) ** 2 + yo ** 2 < ro ** 2:

                x = np.array([x[1], x[2], x[0]])
                phi_t = np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)
                phi = np.append(theta + phi_t, np.pi - phi_l,) % (2 * np.pi)
                phi = np.array([phi[0], phi[1], phi[3], phi[2]])

                # NOTE: Looks silly but simplest way to make jax-compliant
                while phi[1] < phi[0]:
                    phi = np.array([phi[0], phi[1] + 2 * np.pi, phi[2], phi[3]])
                while phi[2] < phi[1]:
                    phi = np.array([phi[0], phi[1], phi[2] + 2 * np.pi, phi[3]])
                while phi[3] < phi[2]:
                    phi = np.array([phi[0], phi[1], phi[2], phi[3] + 2 * np.pi])

                xi_o = np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi)
                xi = np.append(xi_o, np.pi)
                xi = np.array([xi[1], xi[0], xi[2], xi[3]])
                lam = np.array([np.pi + theta, np.pi - lam_o,]) % (2 * np.pi)
                if lam[1] < lam[0]:
                    lam = np.array([lam[0], lam[1] + 2 * np.pi])

            else:

                phi_t = np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)
                phi = np.append(theta + phi_t, phi_l,) % (2 * np.pi)

                # NOTE: Looks silly but simplest way to make jax-compliant
                while phi[1] < phi[0]:
                    phi = np.array([phi[0], phi[1] + 2 * np.pi, phi[2], phi[3]])
                while phi[2] < phi[1]:
                    phi = np.array([phi[0], phi[1], phi[2] + 2 * np.pi, phi[3]])
                while phi[3] < phi[2]:
                    phi = np.array([phi[0], phi[1], phi[2], phi[3] + 2 * np.pi])

                xi_o = np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi)
                xi = np.append(xi_o, 0.0)
                xi = np.array([xi[1], xi[0], xi[3], xi[2]])
                lam = np.array([lam_o, theta,]) % (2 * np.pi)
                if lam[1] < lam[0]:
                    lam = np.array([lam[0], lam[1] + 2 * np.pi])

            code = FLUX_TRIP_NIGHT_OCC

    # And a pathological case with 4 roots
    elif len(x) == 4:

        lam = []
        phi = np.sort(
            (theta + np.arctan2(b * np.sqrt(1 - x ** 2) - yo, x - xo)) % (2 * np.pi)
        )
        phi = np.array([phi[1], phi[0], phi[3], phi[2]])
        xi = np.sort(np.arctan2(np.sqrt(1 - x ** 2), x) % (2 * np.pi))

        if b > 0:
            code = FLUX_QUAD_NIGHT_VIS
        else:
            xi = np.array([xi[1], xi[0], xi[3], xi[2]])
            code = FLUX_QUAD_DAY_VIS

    else:

        raise NotImplementedError("Unexpected branch.")

    # Check
    if np.isnan(np.sum(phi)):
        # TODO: Fix this case if it ever shows up
        print("ERROR: At least one angle is NaN.")
        breakpoint()

    # Note that in starry, we use kappa = phi + pi / 2
    return (
        np.array(phi) + np.pi / 2,
        np.array(lam),
        np.array(xi),
        code,
    )


==> figures/support_code/utils.py <==
import numpy as np

# Integration codes
FLUX_ZERO = 0
FLUX_DAY_OCC = 1
FLUX_DAY_VIS = 2
FLUX_NIGHT_OCC = 3
FLUX_NIGHT_VIS = 4
FLUX_SIMPLE_OCC = 5
FLUX_SIMPLE_REFL = 6
FLUX_SIMPLE_OCC_REFL = 7
FLUX_TRIP_DAY_OCC = 8
FLUX_TRIP_NIGHT_OCC = 9
FLUX_QUAD_DAY_VIS = 10
FLUX_QUAD_NIGHT_VIS = 11

# Maximum number of iterations when computing `el2` and `rj`
STARRY_EL2_MAX_ITER = 100
STARRY_CRJ_MAX_ITER = 100

# Tolerances in `rj`
STARRY_CRJ_LO_LIM = 2e-26
STARRY_CRJ_HI_LIM = 3e24
STARRY_CRJ_TOL = 2e-2

# Maximum number of iterations & tolerance when computing 2F1
STARRY_2F1_MAXITER = 200
STARRY_2F1_TOL = 1e-15

# Square root of the desired precision in `el2`
STARRY_EL2_CA = 1e-8

# Replace `inf` with this value in argument to `el2`
STARRY_HUGE_TAN = 1e15

# If |sin(theta)| or |cos(theta)| is less than this, set = 0
STARRY_T_TOL = 1e-12

# Low, medium, and high tolerance for root polishing
STARRY_ROOT_TOL_LOW = 1e-2
STARRY_ROOT_TOL_MED = 1e-10
STARRY_ROOT_TOL_HIGH = 1e-15

# Tolerance for duplicate roots
STARRY_ROOT_TOL_DUP = 1e-8

# Maximum number of root polishing iterations
STARRY_ROOT_MAX_ITER = 50

# If |b| is less than this value, set = 0
STARRY_B_ZERO_TOL = 1e-8

# Tolerance for various functions that calculate phi, xi, and lam
STARRY_ANGLE_TOL = 1e-13

# Hacks. Determining the integration paths close to the singular
# points of the occultation is quite hard, and the solution can
# often oscillate between two regimes. These tolerances prevent us
# from entering those regimes, at the cost of precision loss near
# these singular points.
STARRY_COMPLETE_OCC_TOL = 1e-8
STARRY_NO_OCC_TOL = 1e-8
STARRY_GRAZING_TOL = 1e-8

# Tolerance for the Pal (2012) solver, which is very unstable
STARRY_PAL_BO_EQUALS_RO_TOL = 1e-3
STARRY_PAL_BO_EQUALS_RO_MINUS_ONE_TOL = 1e-3
STARRY_PAL_BO_EQUALS_ONE_MINUS_RO_TOL = 1e-3

# Nudge k^2 away from 1 when it gets this close
STARRY_K2_ONE_TOL = 1e-12


def parity(i):
    return -1 if (i % 2) == 0 else 1


def pairdiff(x):
    """Return the sum over pairwise differences of an array.

    This is used to evaluate a (series of) definite integral(s) given
    the antiderivatives at each of the integration limits.
    """
    if len(x) > 1:
        if len(x) % 2 == 0:
            return sum(-np.array(x)[::2] + np.array(x)[1::2])
        else:
            raise ValueError("Array length must be even.")
    elif len(x) == 0:
        return 0.0
    else:
        return x


==> figures/support_code/viz.py <==
from .utils import *
from .geometry import get_angles
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Arc
import numpy as np


def visualize_simple(ax, b, theta, bo, ro, res=999):

    # Find angles of intersection
    kappa, lam, xi, code = get_angles(b, theta, np.cos(theta), np.sin(theta), bo, ro)
    phi = kappa - np.pi / 2

    # HACK
    if (
        code == FLUX_NIGHT_VIS
        or code == FLUX_DAY_VIS
        or code == FLUX_QUAD_DAY_VIS
        or code == FLUX_QUAD_NIGHT_VIS
    ):
        phi = phi[::-1]

    color_night = (0, 0, 0, 0.75)
    color_day_occ = (0.314, 0.431, 0.514, 0.5)
    color_night_occ = (0, 0, 0, 0.5)

    # Equation of half-ellipse
    x = np.linspace(-1, 1, 10000)
    y = b * np.sqrt(1 - x ** 2)
    x_t = x * np.cos(theta) - y * np.sin(theta)
    y_t = x * np.sin(theta) + y * np.cos(theta)

    # Shaded regions
    p = np.linspace(-1, 1, res)
    xpt, ypt = np.meshgrid(p, p)
    cond1 = xpt ** 2 + (ypt - bo) ** 2 < ro ** 2  # inside occultor
    cond2 = xpt ** 2 + ypt ** 2 < 1  # inside occulted
    xr = xpt * np.cos(theta) + ypt * np.sin(theta)
    yr = -xpt * np.sin(theta) + ypt * np.cos(theta)
    cond3 = yr > b * np.sqrt(1 - xr ** 2)  # above terminator
    img_day_occ = np.zeros_like(xpt)
    img_day_occ[cond1 & cond2 & cond3] = 1
    img_night_occ = np.zeros_like(xpt)
    img_night_occ[cond1 & cond2 & ~cond3] = 1
    img_night = np.zeros_like(xpt)
    img_night[~cond1 & cond2 & ~cond3] = 1
    x0, y0 = np.meshgrid(np.linspace(-1, 1, res), np.linspace(-1, 1, res))
    x = x0 * np.cos(theta) + y0 * np.sin(theta)
    y = -x0 * np.sin(theta) + y0 * np.cos(theta)
    z = np.sqrt(1 - x ** 2 - y ** 2)
    img_day = np.sqrt(1 - b ** 2) * y - b * z
    img_day[img_day < 0] = np.nan
    img_day[cond1] = np.nan

    # Draw basic shapes
    ax.axis("off")
    ax.add_artist(plt.Circle((0, bo), ro, fill=False, ls="--", lw=1.5))
    ax.add_artist(plt.Circle((0, 0), 1, fill=False))
    ax.plot(x_t, y_t, "k-", lw=1)
    ax.set_xlim(-1.25, 1.25)
    ax.set_ylim(-1.25, 1.25)
    ax.set_aspect(1)
    ax.imshow(
        img_day_occ,
        origin="lower",
        extent=(-1, 1, -1, 1),
        alpha=1,
        cmap=LinearSegmentedColormap.from_list(
            "cmap1", [(0, 0, 0, 0), color_day_occ], 2
        ),
        interpolation="none",
        zorder=-1,
    )
    ax.imshow(
        img_night_occ,
        origin="lower",
        extent=(-1, 1, -1, 1),
        alpha=1,
        cmap=LinearSegmentedColormap.from_list(
            "cmap1", [(0, 0, 0, 0), color_night_occ], 2
        ),
        interpolation="none",
        zorder=-1,
    )
    ax.imshow(
        img_day,
        origin="lower",
        extent=(-1, 1, -1, 1),
        alpha=1,
        cmap=LinearSegmentedColormap(
            "cmap1",
            segmentdata={
                "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
                "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
                "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
            },
            N=256,
        ),
        vmin=0,
        vmax=1,
        interpolation="none",
        zorder=-1,
    )
    ax.imshow(
        img_night,
        origin="lower",
        extent=(-1, 1, -1, 1),
        alpha=1,
        cmap=LinearSegmentedColormap.from_list("cmap1", [(0, 0, 0, 0), color_night], 2),
        interpolation="none",
        zorder=-1,
    )

    # Draw integration paths
    # T
    if len(xi):
        if (
            code == FLUX_NIGHT_VIS
            or code == FLUX_DAY_VIS
            or code == FLUX_QUAD_DAY_VIS
            or code == FLUX_QUAD_NIGHT_VIS
        ):
            inds = np.where(x_t ** 2 + (y_t - bo) ** 2 > ro ** 2)[0]
            if code == FLUX_QUAD_DAY_VIS or code == FLUX_QUAD_NIGHT_VIS:
                midpt = np.arange(len(x_t))[inds[1:]][np.diff(inds) > 1][0]
                x_t[midpt] = np.nan
        else:
            inds = np.where(x_t ** 2 + (y_t - bo) ** 2 < ro ** 2)[0]
            if code == FLUX_TRIP_DAY_OCC or code == FLUX_TRIP_NIGHT_OCC:
                midpt = np.arange(len(x_t))[inds[1:]][np.diff(inds) > 1][0]
                x_t[midpt] = np.nan
        ax.plot(x_t[inds], y_t[inds], "C1-", lw=2)

    if len(phi):
        for k in range(0, len(phi) // 2 + 1, 2):

            # P
            arc = Arc(
                (0, bo),
                2 * ro,
                2 * ro,
                0,
                phi[k] * 180 / np.pi,
                phi[k + 1] * 180 / np.pi,
                color="C1",
                lw=2,
                zorder=3,
            )
            ax.add_patch(arc)

    if len(lam):

        # Q
        arc = Arc(
            (0, 0),
            2,
            2,
            0,
            lam[0] * 180 / np.pi,
            lam[1] * 180 / np.pi,
            color="C1",
            lw=2,
            zorder=3,
        )
        ax.add_patch(arc)

    # Draw points of intersection
    for i, phi_i in enumerate(phi):

        # -- P --
        ax.plot(
            [ro * np.cos(phi_i)], [bo + ro * np.sin(phi_i)], "ko", ms=4, zorder=4,
        )

        # -- T --
        if len(xi):
            tol = 1e-7
            x_phi = ro * np.cos(phi_i)
            y_phi = bo + ro * np.sin(phi_i)
            x_xi = np.cos(theta) * np.cos(xi[i]) - b * np.sin(theta) * np.sin(xi[i])
            y_xi = np.sin(theta) * np.cos(xi[i]) + b * np.cos(theta) * np.sin(xi[i])
            if np.abs(y_phi - y_xi) < tol and np.abs(x_phi - x_xi) < tol:
                ax.plot(
                    [ro * np.cos(phi_i)],
                    [bo + ro * np.sin(phi_i)],
                    "ko",
                    ms=4,
                    zorder=4,
                )

    for i, lam_i in zip(range(len(lam)), lam):

        # -- Q --
        ax.plot(
            [np.cos(lam_i)], [np.sin(lam_i)], "ko", ms=4, zorder=4,
        )


def visualize(b, theta, bo, ro, res=999):

    # Find angles of intersection
    kappa, lam, xi, code = get_angles(b, theta, np.cos(theta), np.sin(theta), bo, ro)
    phi = kappa - np.pi / 2

    color_night = (0, 0, 0, 0.75)
    color_day_occ = (0.314, 0.431, 0.514, 0.5)
    color_night_occ = (0, 0, 0, 0.5)

    # Equation of half-ellipse
    x = np.linspace(-1, 1, 1000)
    y = b * np.sqrt(1 - x ** 2)
    x_t = x * np.cos(theta) - y * np.sin(theta)
    y_t = x * np.sin(theta) + y * np.cos(theta)

    # Shaded regions
    p = np.linspace(-1, 1, res)
    xpt, ypt = np.meshgrid(p, p)
    cond1 = xpt ** 2 + (ypt - bo) ** 2 < ro ** 2  # inside occultor
    cond2 = xpt ** 2 + ypt ** 2 < 1  # inside occulted
    xr = xpt * np.cos(theta) + ypt * np.sin(theta)
    yr = -xpt * np.sin(theta) + ypt * np.cos(theta)
    cond3 = yr > b * np.sqrt(1 - xr ** 2)  # above terminator
    img_day_occ = np.zeros_like(xpt)
    img_day_occ[cond1 & cond2 & cond3] = 1
    img_night_occ = np.zeros_like(xpt)
    img_night_occ[cond1 & cond2 & ~cond3] = 1
    img_night = np.zeros_like(xpt)
    img_night[~cond1 & cond2 & ~cond3] = 1
    x0, y0 = np.meshgrid(np.linspace(-1, 1, res), np.linspace(-1, 1, res))
    x = x0 * np.cos(theta) + y0 * np.sin(theta)
    y = -x0 * np.sin(theta) + y0 * np.cos(theta)
    z = np.sqrt(1 - x ** 2 - y ** 2)
    img_day = np.sqrt(1 - b ** 2) * y - b * z
    img_day[img_day < 0] = np.nan
    img_day[cond1] = np.nan

    # Plot
    if len(lam):
        fig, ax = plt.subplots(1, 3, figsize=(14, 5))
        fig.subplots_adjust(left=0.025, right=0.975, bottom=0.05, top=0.825)
        ax[1].set_title(r"$\mathcal{T}$", color="C1", fontsize=24)
        ax[0].set_title(r"$\mathcal{P}$", color="C1", fontsize=24)
        ax[2].set_title(r"$\mathcal{Q}$", color="C1", fontsize=24)
    else:
        fig, ax = plt.subplots(1, 2, figsize=(9, 5))
        fig.subplots_adjust(left=0.025, right=0.975, bottom=0.05, top=0.825)
        ax[1].set_title(r"$\mathcal{T}$", color="C1", fontsize=24)
        ax[0].set_title(r"$\mathcal{P}$", color="C1", fontsize=24)

    # Labels
    for i in range(len(phi)):
        ax[1].annotate(
            r"$\xi_{} = {:.1f}^\circ$".format(i, xi[i] * 180 / np.pi),
            xy=(0, 0),
            xycoords="axes fraction",
            xytext=(5, 25 - i * 20),
            textcoords="offset points",
            fontsize=10,
            color="k",
        )
        ax[0].annotate(
            r"$\phi_{} = {:.1f}^\circ$".format(i, phi[i] * 180 / np.pi),
            xy=(0, 0),
            xycoords="axes fraction",
            xytext=(5, 25 - i * 20),
            textcoords="offset points",
            fontsize=10,
            color="k",
        )
    for i in range(len(lam)):
        ax[2].annotate(
            r"$\lambda_{} = {:.1f}^\circ$".format(i, lam[i] * 180 / np.pi),
            xy=(0, 0),
            xycoords="axes fraction",
            xytext=(5, 25 - i * 20),
            textcoords="offset points",
            fontsize=10,
            color="k",
        )

    # Draw basic shapes
    for axis in ax:
        axis.axis("off")
        axis.add_artist(plt.Circle((0, bo), ro, lw=1.5, ls="--", fill=False))
        axis.add_artist(plt.Circle((0, 0), 1, fill=False))
        axis.plot(x_t, y_t, "k-", lw=1)
        axis.set_xlim(-1.25, 1.25)
        axis.set_ylim(-1.25, 1.25)
        axis.set_aspect(1)
        axis.imshow(
            img_day_occ,
            origin="lower",
            extent=(-1, 1, -1, 1),
            alpha=1,
            cmap=LinearSegmentedColormap.from_list(
                "cmap1", [(0, 0, 0, 0), color_day_occ], 2
            ),
        )
        axis.imshow(
            img_night_occ,
            origin="lower",
            extent=(-1, 1, -1, 1),
            alpha=1,
            cmap=LinearSegmentedColormap.from_list(
                "cmap1", [(0, 0, 0, 0), color_night_occ], 2
            ),
        )
        axis.imshow(
            img_day,
            origin="lower",
            extent=(-1, 1, -1, 1),
            alpha=1,
            cmap=LinearSegmentedColormap(
                "cmap1",
                segmentdata={
                    "red": [[0.0, 0.0, 0.122], [1.0, 1.0, 1.0]],
                    "green": [[0.0, 0.0, 0.467], [1.0, 1.0, 1.0]],
                    "blue": [[0.0, 0.0, 0.706], [1.0, 1.0, 1.0]],
                },
                N=256,
            ),
            vmin=0,
            vmax=1,
            interpolation="none",
            zorder=-1,
        )
        axis.imshow(
            img_night,
            origin="lower",
            extent=(-1, 1, -1, 1),
            alpha=1,
            cmap=LinearSegmentedColormap.from_list(
                "cmap1", [(0, 0, 0, 0), color_night], 2
            ),
        )

    # Draw integration paths

    # T
    inds = x_t ** 2 + (y_t - bo) ** 2 < ro ** 2
    ax[1].plot(x_t[inds], y_t[inds], "C1-", lw=3)
    ax[1].plot(
        [0, 1], [0, 0], color="k", ls="--", lw=0.5,
    )
    arc = Arc((0, 0), 0.15, 0.15, 0, 0, theta * 180 / np.pi, color="k", lw=0.5,)
    ax[1].add_patch(arc)
    ax[1].annotate(
        r"$\theta$",
        xy=(0.5 * 0.15 * np.cos(0.5 * theta), 0.5 * 0.15 * np.sin(0.5 * theta),),
        xycoords="data",
        xytext=(7 * np.cos(0.5 * theta), 7 * np.sin(0.5 * theta),),
        textcoords="offset points",
        ha="center",
        va="center",
        fontsize=8,
        color="k",
    )

    if len(phi):
        for k in range(0, len(phi) // 2 + 1, 2):

            # P
            arc = Arc(
                (0, bo),
                2 * ro,
                2 * ro,
                0,
                phi[k] * 180 / np.pi,
                phi[k + 1] * 180 / np.pi,
                color="C1",
                lw=3,
                zorder=3,
            )
            ax[0].add_patch(arc)

    if len(lam):

        # Q
        arc = Arc(
            (0, 0),
            2,
            2,
            0,
            lam[0] * 180 / np.pi,
            lam[1] * 180 / np.pi,
            color="C1",
            lw=3,
            zorder=3,
        )
        ax[2].add_patch(arc)

    # Draw axes
    ax[1].plot(
        [-np.cos(theta), np.cos(theta)],
        [-np.sin(theta), np.sin(theta)],
        color="k",
        ls="--",
        lw=0.5,
    )
    ax[1].plot([0], [0], "ko", ms=4, zorder=4)
    ax[0].plot(
        [-ro, ro], [bo, bo], color="k", ls="--", lw=0.5,
    )
    ax[0].plot([0], [bo], "ko", ms=4, zorder=4)
    if len(lam):
        ax[2].plot(
            [-1, 1], [0, 0], color="k", ls="--", lw=0.5,
        )
        ax[2].plot(0, 0, "ko", ms=4, zorder=4)

    # Draw points of intersection & angles
    sz = [0.25, 0.5, 0.75, 1.0]
    for i, xi_i in enumerate(xi):

        # -- T --

        # xi angle
        ax[1].plot(
            [0, np.cos(np.sign(b) * xi_i + theta)],
            [0, np.sin(np.sign(b) * xi_i + theta)],
            color="k",
            lw=1,
        )

        # tangent line
        x0 = np.cos(xi_i) * np.cos(theta)
        y0 = np.cos(xi_i) * np.sin(theta)
        ax[1].plot(
            [x0, np.cos(np.sign(b) * xi_i + theta)],
            [y0, np.sin(np.sign(b) * xi_i + theta)],
            color="k",
            ls="--",
            lw=0.5,
        )

        # mark the polar angle
        ax[1].plot(
            [np.cos(np.sign(b) * xi_i + theta)],
            [np.sin(np.sign(b) * xi_i + theta)],
            "ko",
            ms=4,
            zorder=4,
        )

        # draw and label the angle arc
        if np.sin(xi_i) != 0:
            angle = sorted([theta, np.sign(b) * xi_i + theta])
            arc = Arc(
                (0, 0),
                sz[i],
                sz[i],
                0,
                angle[0] * 180 / np.pi,
                angle[1] * 180 / np.pi,
                color="k",
                lw=0.5,
            )
            ax[1].add_patch(arc)

            ax[1].annotate(
                r"$\xi_{}$".format(i),
                xy=(
                    0.5 * sz[i] * np.cos(0.5 * np.sign(b) * xi_i + theta),
                    0.5 * sz[i] * np.sin(0.5 * np.sign(b) * xi_i + theta),
                ),
                xycoords="data",
                xytext=(
                    7 * np.cos(0.5 * np.sign(b) * xi_i + theta),
                    7 * np.sin(0.5 * np.sign(b) * xi_i + theta),
                ),
                textcoords="offset points",
                ha="center",
                va="center",
                fontsize=8,
                color="k",
            )

        # points of intersection?
        tol = 1e-7
        for phi_i in phi:
            x_phi = ro * np.cos(phi_i)
            y_phi = bo + ro * np.sin(phi_i)
            x_xi = np.cos(theta) * np.cos(xi_i) - b * np.sin(theta) * np.sin(xi_i)
            y_xi = np.sin(theta) * np.cos(xi_i) + b * np.cos(theta) * np.sin(xi_i)
            if np.abs(y_phi - y_xi) < tol and np.abs(x_phi - x_xi) < tol:
                ax[1].plot(
                    [ro * np.cos(phi_i)],
                    [bo + ro * np.sin(phi_i)],
                    "ko",
                    ms=4,
                    zorder=4,
                )

    for i, phi_i in enumerate(phi):

        # -- P --

        # points of intersection
        ax[0].plot(
            [0, ro * np.cos(phi_i)],
            [bo, bo + ro * np.sin(phi_i)],
            color="k",
            ls="-",
            lw=1,
        )
        ax[0].plot(
            [ro * np.cos(phi_i)], [bo + ro * np.sin(phi_i)], "ko", ms=4, zorder=4,
        )

        # draw and label the angle arc
        angle = sorted([0, phi_i])
        arc = Arc(
            (0, bo),
            sz[i],
            sz[i],
            0,
            angle[0] * 180 / np.pi,
            angle[1] * 180 / np.pi,
            color="k",
            lw=0.5,
        )
        ax[0].add_patch(arc)
        ax[0].annotate(
            r"${}\phi_{}$".format("-" if phi_i < 0 else "", i),
            xy=(
                0.5 * sz[i] * np.cos(0.5 * (phi_i % (2 * np.pi))),
                bo + 0.5 * sz[i] * np.sin(0.5 * (phi_i % (2 * np.pi))),
            ),
            xycoords="data",
            xytext=(
                7 * np.cos(0.5 * (phi_i % (2 * np.pi))),
                7 * np.sin(0.5 * (phi_i % (2 * np.pi))),
            ),
            textcoords="offset points",
            ha="center",
            va="center",
            fontsize=8,
            color="k",
            zorder=4,
        )

    for i, lam_i in zip(range(len(lam)), lam):

        # -- Q --

        # points of intersection
        ax[2].plot(
            [0, np.cos(lam_i)], [0, np.sin(lam_i)], color="k", ls="-", lw=1,
        )
        ax[2].plot(
            [np.cos(lam_i)], [np.sin(lam_i)], "ko", ms=4, zorder=4,
        )

        # draw and label the angle arc
        angle = sorted([0, lam_i])
        arc = Arc(
            (0, 0),
            sz[i],
            sz[i],
            0,
            angle[0] * 180 / np.pi,
            angle[1] * 180 / np.pi,
            color="k",
            lw=0.5,
        )
        ax[2].add_patch(arc)
        ax[2].annotate(
            r"${}\lambda_{}$".format("-" if lam_i < 0 else "", i),
            xy=(0.5 * sz[i] * np.cos(0.5 * lam_i), 0.5 * sz[i] * np.sin(0.5 * lam_i),),
            xycoords="data",
            xytext=(7 * np.cos(0.5 * lam_i), 7 * np.sin(0.5 * lam_i),),
            textcoords="offset points",
            ha="center",
            va="center",
            fontsize=8,
            color="k",
            zorder=4,
        )

    return fig, ax

